Naturalness Predicts but Does Not Cause Transferability in Image Encodings of Real-World Streams

A common practice converts a one-dimensional signal into an image so that a vision backbone pretrained on natural photographs can be reused for recognition, yet the encoded image is rarely examined. We ask how the visual naturalness of an encoded image relates to its transfer accuracy under a frozen backbone. We build WorldStream, a corpus of 299 heterogeneous current-value series from key-free public APIs (weather, air quality, earthquakes, gold and oil, equities, crypto, foreign exchange, web activity and space weather), with a nine-way source-recognition task over 3143 temporally split windows. Across seven encodings and six frozen backbones, the Frechet distance of an encoding to natural images (FID) predicts its accuracy: Spearman $\rho=-0.72$. Two controlled interventions show this is not causal in the spectrum. Our invertible encoder has a single adjustable part, a spectral exponent $\beta$ (power $\propto |f|^{-\beta}$); varying $\beta$ moves the image toward or away from the natural-image manifold at fixed content. FID is lowest near the natural value $\beta \approx 2$, but frozen accuracy stays flat and far below the structured baselines (19.2% vs. 73.0%), and FID and accuracy are only weakly related over the sweep (Pearson $-0.32$). A second intervention, phase scrambling, holds the power spectrum exactly fixed while removing local structure; now FID and accuracy fall together (Pearson $-0.89$). The cross-encoding correlation is thus mediated by local structure, not spectral naturalness: FID predicts accuracy because Inception reads the same structure the backbones do. Full fine-tuning does not close the gap (27% vs. 67%), so the deficit is structural. The encoder is exactly invertible, recovering the signal from the 8-bit image at 72.9 dB, so the image doubles as a lossless record of the data.

==> anc/README.md <==
# WorldStream-CV — ancillary files

This package accompanies *“Naturalness Governs Transferability: A Spectral-Prior,
Invertible Imaging of Heterogeneous Real-World Streams for Frozen-Backbone
Recognition.”* Everything here is real: the data are harvested from public,
key-free APIs, and every number in the paper is produced by the scripts below on a
single NVIDIA RTX 5090.

## Contents
- `code/` — all source.
  - `scrape_worldstream.py`, `scrape_extra.py`, `scrape_extra2.py` — build the
    WorldStream corpus from Open-Meteo, USGS, Yahoo Finance, CoinGecko, Frankfurter,
    Hacker News (Algolia), Wikipedia pageviews and NOAA SWPC. Each series stores its
    source URL and fetch time.
  - `build_windows.py` — slice z-scored, temporally split windows.
  - `encoders.py` — baseline encodings (line, spectrogram, GASF, GADF, MTF,
    recurrence) and the invertible spectral-prior encoder.
  - `gpu_encoder.py` — batched/differentiable GPU version of the encoder.
  - `models.py` — frozen backbones (timm) and Inception-FID.
  - `run_experiment.py` — the frozen linear-probe grid (results.json).
  - `run_learned_encoder.py` — learn the amplitude envelope by matching natural-image
    feature statistics; recovers the effective spectral exponent.
  - `run_finetune.py` — frozen vs full fine-tuning.
  - `make_figures.py`, `gen_tables.py` — figures and LaTeX tables.
- `data_manifest.json` — provenance: every family, its sources and series/point counts.
- `results.json`, `learned_encoder.json`, `finetune.json` — raw numbers behind every
  table and figure.
- `fig_hero.png` — the WorldState atlas (an invertible image of the June 2026 world state).

## Reproduce
```bash
python code/scrape_worldstream.py && python code/scrape_extra.py && python code/scrape_extra2.py
python code/download_natural.py          # Imagenette, the natural-image reference for FID
python code/build_windows.py
python code/run_experiment.py            # frozen probe + FID  -> results.json
python code/run_learned_encoder.py       # learned envelope    -> learned_encoder.json
python code/run_finetune.py              # fine-tuning          -> finetune.json
python code/make_figures.py && python code/gen_tables.py
```

## Notes
- Live APIs drift, so re-scraping reproduces the *finding*, not the exact decimals.
- No API keys are required. Please respect the upstream providers' rate limits.


==> anc/code/build_windows.py <==
#!/usr/bin/env python3
"""
Slice the raw WorldStream series into fixed-length univariate windows, balanced
across source families (the recognition labels), with a TEMPORAL train/test split
(test windows come strictly later in time than train windows within each series,
exposing real-world drift). Output: results/windows.npz
"""
import json, glob, os, numpy as np

RAW = os.environ.get("WS_OUT", "/workspace/worldstream/data/raw")
OUTD = "/workspace/worldstream/results"
os.makedirs(OUTD, exist_ok=True)
L = 192
STRIDE = 64
PER_SERIES_CAP = 70          # cap windows per series (anti-domination)
TRAIN_FRAC = 0.70
SEED = 0
rng = np.random.default_rng(SEED)

def windows_of(values):
    v = np.asarray(values, dtype=np.float64)
    out = []
    for s in range(0, len(v) - L + 1, STRIDE):
        w = v[s:s + L]
        if w.std() < 1e-6:        # drop degenerate (constant) windows
            continue
        out.append((s, w))
    return out

def main():
    files = sorted(glob.glob(os.path.join(RAW, "*.json")))
    files = [f for f in files if not f.endswith("manifest.json")]
    fam_windows = {}             # family -> list of (start, w, sid, series_len)
    for f in files:
        series = json.load(open(f))
        for sd in series:
            fam = sd["family"]; sid = sd["sid"] + "::" + sd["channel"]
            ws = windows_of(sd["values"])
            if not ws:
                continue
            slen = len(sd["values"])
            # per-series cap: evenly spaced to preserve temporal coverage
            if len(ws) > PER_SERIES_CAP:
                idx = np.linspace(0, len(ws) - 1, PER_SERIES_CAP).round().astype(int)
                ws = [ws[i] for i in sorted(set(idx))]
            for s, w in ws:
                fam_windows.setdefault(fam, []).append((s, w, sid, slen))
    fams = sorted(fam_windows.keys())
    counts = {k: len(v) for k, v in fam_windows.items()}
    print("raw windows per family:", counts)
    target = min(counts.values())
    target = int(np.clip(target, 300, 2200))
    print(f"balancing to {target} windows/family across {len(fams)} families")

    X, y, split, sids = [], [], [], []
    for ci, fam in enumerate(fams):
        items = fam_windows[fam]
        # temporal split per series, then subsample to target with a boundary gap
        bysid = {}
        for s, w, sid, slen in items:
            bysid.setdefault(sid, []).append((s, w, slen))
        train_pool, test_pool = [], []
        for sid, lst in bysid.items():
            lst.sort(key=lambda t: t[0])
            slen = lst[0][2]
            cut = TRAIN_FRAC * slen
            for s, w, _ in lst:
                if s + L <= cut:
                    train_pool.append((w, sid))
                elif s >= cut + L:   # gap of one window -> no overlap leakage
                    test_pool.append((w, sid))
        # subsample preserving ~ train/test ratio
        n_tr = int(round(target * TRAIN_FRAC)); n_te = target - n_tr
        def take(pool, k):
            if len(pool) <= k: return pool
            idx = rng.choice(len(pool), size=k, replace=False)
            return [pool[i] for i in idx]
        tr = take(train_pool, n_tr); te = take(test_pool, n_te)
        for w, sid in tr:
            X.append(w); y.append(ci); split.append(0); sids.append(sid)
        for w, sid in te:
            X.append(w); y.append(ci); split.append(1); sids.append(sid)
        print(f"  {fam:14s} train={len(tr):5d} test={len(te):5d} "
              f"(pool tr/te {len(train_pool)}/{len(test_pool)})")

    X = np.asarray(X, dtype=np.float32); y = np.asarray(y, np.int64)
    split = np.asarray(split, np.int64)
    np.savez_compressed(os.path.join(OUTD, "windows.npz"),
                        X=X, y=y, split=split, families=np.array(fams),
                        sids=np.array(sids), L=L)
    print(f"\nsaved {X.shape} to results/windows.npz")
    print("families:", fams)
    print("train/test totals:", int((split == 0).sum()), int((split == 1).sum()))

if __name__ == "__main__":
    main()


==> anc/code/download_natural.py <==
#!/usr/bin/env python3
"""Download a natural-image reference set (Imagenette, an ImageNet subset) used as
the 'natural-image manifold' anchor for FID. Saves a list of image paths."""
import os, glob, tarfile, urllib.request, json
DST = "/workspace/worldstream/data/natural"
os.makedirs(DST, exist_ok=True)
URL = "https://s3.amazonaws.com/fast-ai-imageclas/imagenette2-160.tgz"
tgz = os.path.join(DST, "imagenette2-160.tgz")

def main():
    if not glob.glob(os.path.join(DST, "imagenette2-160", "**", "*.JPEG"), recursive=True):
        if not os.path.exists(tgz):
            print("downloading imagenette2-160 ...")
            urllib.request.urlretrieve(URL, tgz)
        print("extracting ...")
        with tarfile.open(tgz) as t:
            t.extractall(DST)
    paths = glob.glob(os.path.join(DST, "imagenette2-160", "**", "*.JPEG"), recursive=True)
    print("natural images:", len(paths))
    json.dump(sorted(paths), open(os.path.join(DST, "paths.json"), "w"))
    if os.path.exists(tgz):
        os.remove(tgz)  # save disk

if __name__ == "__main__":
    main()


==> anc/code/encoders.py <==
#!/usr/bin/env python3
"""
Image encodings of a univariate, length-L window.

Baselines (all univariate-window methods, fair comparison):
  lineplot, spectrogram, GASF, GADF, MTF, recurrence
Ours:
  SpectralPrior(beta) -- an invertible encoding with an explicit natural-image
  spectral prior. A fixed orthonormal frame Q in R^{PxL} spreads the L data
  values across P low-radial-frequency 2D-DFT modes; a radial amplitude envelope
  env_m = |f_m|^{-beta/2} shapes the field's power spectrum to ~|f|^{-beta}
  (beta=2 == the 1/f^2 law of natural images). The real field is synthesised by
  irfft2, tone-mapped through a fixed monotone tanh, then a fixed colormap.

  Invertibility: H = irfft2(C),  c_m = Re(rfft2(H))[mode_m]/env_m,  x = Q^T c
  (since Q^T Q = I_L). Exact up to 8-bit grayscale quantization (bounded).

A single fixed colormap is applied to ALL encoders so that the only thing that
varies across methods is spatial structure (isolating the spectral effect from
any color confound). The aesthetic/hero renderer (natural palette + hillshade)
lives in make_figures.py and is a deterministic, invertible post-map.
"""
import numpy as np
from functools import lru_cache

try:
    import matplotlib
    matplotlib.use("Agg")
    try:
        _CMAP = matplotlib.colormaps["cividis"]           # mpl >= 3.6
    except Exception:
        import matplotlib.cm as cm
        _CMAP = cm.get_cmap("cividis")                     # older mpl
except Exception:
    _CMAP = None

IMG = 224
BASE_CMAP = "cividis"

# ----------------------------------------------------------------- helpers ---
def znorm(x):
    x = np.asarray(x, dtype=np.float64)
    m = x.mean(); s = x.std()
    return (x - m) / (s + 1e-8)

def _cmap_rgb(gray01, cmap=_CMAP):
    g = np.clip(gray01, 0.0, 1.0)
    if cmap is None:
        rgb = np.stack([g, g, g], -1)
    else:
        rgb = cmap(g)[..., :3]
    return (rgb * 255.0 + 0.5).astype(np.uint8)

def _resize_to(img2d, n=IMG):
    from PIL import Image
    a = np.asarray(img2d, dtype=np.float64)
    a = (a - a.min()) / (np.ptp(a) + 1e-12)
    im = Image.fromarray((a * 255).astype(np.uint8)).resize((n, n), Image.BILINEAR)
    return np.asarray(im, dtype=np.float64) / 255.0

# --------------------------------------------------------------- baselines ---
def enc_lineplot(x, n=IMG):
    xz = znorm(x)
    L = len(xz)
    canvas = np.zeros((n, n), dtype=np.float64)
    xs = np.linspace(0, n - 1, L)
    lo, hi = xz.min(), xz.max()
    ys = (xz - lo) / (hi - lo + 1e-12)
    ys = (1.0 - ys) * (n - 1)
    pts = np.stack([xs, ys], 1)
    for i in range(L - 1):
        x0, y0 = pts[i]; x1, y1 = pts[i + 1]
        steps = int(max(abs(x1 - x0), abs(y1 - y0)) + 1)
        for t in np.linspace(0, 1, steps):
            xi = int(round(x0 + t * (x1 - x0))); yi = int(round(y0 + t * (y1 - y0)))
            if 0 <= xi < n and 0 <= yi < n:
                canvas[yi, xi] = 1.0
    # light vertical smear so the thin line survives downsampled backbones
    from scipy.ndimage import gaussian_filter
    canvas = gaussian_filter(canvas, sigma=1.0)
    canvas /= (canvas.max() + 1e-12)
    return _cmap_rgb(canvas)

def enc_spectrogram(x, n=IMG):
    from scipy.signal import spectrogram
    xz = znorm(x)
    nper = max(8, len(xz) // 16)
    f, t, Sxx = spectrogram(xz, nperseg=nper, noverlap=nper // 2)
    S = np.log1p(Sxx)
    return _cmap_rgb(_resize_to(S, n))

def _pyts(cls, x, n=IMG, **kw):
    # pyts GAF/MTF require image_size <= n_timestamps; build at native L then resize to n.
    X = znorm(x)[None, :]
    img = cls(**kw).fit_transform(X)[0]
    return _cmap_rgb(_resize_to(img, n))

def enc_gasf(x, n=IMG):
    from pyts.image import GramianAngularField
    return _pyts(GramianAngularField, x, n, method="summation")

def enc_gadf(x, n=IMG):
    from pyts.image import GramianAngularField
    return _pyts(GramianAngularField, x, n, method="difference")

def enc_mtf(x, n=IMG):
    from pyts.image import MarkovTransitionField
    return _pyts(MarkovTransitionField, x, n, n_bins=8)

def enc_recurrence(x, n=IMG):
    from pyts.image import RecurrencePlot
    return _pyts(RecurrencePlot, x, n, threshold=None)

# ------------------------------------------------------ our spectral encoder ---
class SpectralPrior:
    """Invertible natural-image spectral-prior encoder."""
    def __init__(self, L, n=IMG, P=2048, seed=0):
        self.L = L; self.n = n; self.P = P
        # radial frequencies of the rfft2 half-plane
        ky = np.fft.fftfreq(n)[:, None]                 # (n,1)
        kx = np.fft.rfftfreq(n)[None, :]                # (1,n//2+1)
        r = np.sqrt(ky ** 2 + kx ** 2)                  # (n, n//2+1)
        ii, jj = np.meshgrid(np.arange(n), np.arange(n // 2 + 1), indexing="ij")
        # interior columns only (j in [1, n//2-1]) -> exact rfft2/irfft2 round-trip,
        # both Re and Im are free DOF with no Hermitian constraint.
        mask = (jj >= 1) & (jj <= n // 2 - 1)
        idx = np.where(mask.ravel())[0]
        order = np.argsort(r.ravel()[idx], kind="stable")
        sel = idx[order][:P]
        self.mi = (sel // (n // 2 + 1))                 # row index i
        self.mj = (sel % (n // 2 + 1))                  # col index j
        self.rsel = r.ravel()[sel]                      # radial freq per mode
        # fixed orthonormal frame Q in R^{PxL}: Q^T Q = I_L
        rng = np.random.default_rng(seed)
        G = rng.standard_normal((P, L))
        Q, _ = np.linalg.qr(G)                          # P x L, orthonormal columns
        self.Q = Q
        self._tone = {}                                 # beta -> tone scale

    def _envelope(self, beta):
        env = self.rsel ** (-beta / 2.0)
        return env / (np.linalg.norm(env) + 1e-12)      # unit norm -> beta-stable scale

    def _field(self, x, beta):
        xz = znorm(x)
        c = self.Q @ xz                                 # (P,)
        env = self._envelope(beta)
        C = np.zeros((self.n, self.n // 2 + 1), dtype=np.complex128)
        C[self.mi, self.mj] = env * c                   # real coefficients on P modes
        H = np.fft.irfft2(C, s=(self.n, self.n))
        return H, env

    def tone_scale(self, beta, calib_std=None):
        if beta not in self._tone:
            # fixed per-beta scale from a calibration std (set once by calibrate()).
            self._tone[beta] = 2.0 * (calib_std if calib_std else 1.0)
        return self._tone[beta]

    def calibrate(self, windows, betas):
        """Set per-beta tone scale from the std of fields over a calibration set."""
        for b in betas:
            hs = []
            for x in windows:
                H, _ = self._field(x, b)
                hs.append(H.std())
            self._tone[b] = 2.0 * float(np.mean(hs)) + 1e-8

    def gray(self, x, beta):
        H, env = self._field(x, beta)
        s = self.tone_scale(beta)
        g = 0.5 * (np.tanh(H / s) + 1.0)
        return g, env

    def encode(self, x, beta):
        g, _ = self.gray(x, beta)
        return _cmap_rgb(g)

    def invert_gray(self, gray01, beta, env=None):
        s = self.tone_scale(beta)
        g = np.clip(gray01, 1e-4, 1 - 1e-4)
        H = s * np.arctanh(2.0 * g - 1.0)
        C = np.fft.rfft2(H)
        if env is None: env = self._envelope(beta)
        c = np.real(C[self.mi, self.mj]) / (env + 1e-12)
        x = self.Q.T @ c                                # (L,)
        return x

    def reconstruction(self, x, beta, quantize=True):
        """Return (xz_true, xz_rec, psnr_db) using the 8-bit grayscale as carrier."""
        g, env = self.gray(x, beta)
        if quantize:
            g = np.round(g * 255.0) / 255.0
        xrec = self.invert_gray(g, beta, env)
        xz = znorm(x)
        mse = np.mean((xz - xrec) ** 2)
        rng = xz.max() - xz.min() + 1e-12
        psnr = 10 * np.log10((rng ** 2) / (mse + 1e-18))
        return xz, xrec, float(psnr)

BASELINES = {
    "lineplot": enc_lineplot, "spectrogram": enc_spectrogram,
    "GASF": enc_gasf, "GADF": enc_gadf, "MTF": enc_mtf, "recurrence": enc_recurrence,
}

# ------------------------------------------------------------------- self test
if __name__ == "__main__":
    rng = np.random.default_rng(1)
    L = 192
    sp = SpectralPrior(L=L, n=IMG, P=2048, seed=0)
    cal = [np.cumsum(rng.standard_normal(L)) for _ in range(64)]
    sp.calibrate(cal, [0.0, 1.0, 2.0, 3.0, 4.0])
    print("modes used:", sp.P, "radial-freq range:",
          round(sp.rsel.min(), 4), "->", round(sp.rsel.max(), 4))
    for b in [0.0, 1.0, 2.0, 3.0, 4.0]:
        psnrs = []
        for _ in range(20):
            x = np.cumsum(rng.standard_normal(L))
            _, _, p = sp.reconstruction(x, b, quantize=True)
            psnrs.append(p)
        # exact (no quant) check
        x = np.cumsum(rng.standard_normal(L))
        xz, xr, _ = sp.reconstruction(x, b, quantize=False)
        exact = np.max(np.abs(xz - xr))
        print(f"beta={b:.1f}  PSNR(8bit)={np.mean(psnrs):6.2f} dB   exact_maxerr={exact:.2e}")
    img = sp.encode(np.cumsum(rng.standard_normal(L)), 2.0)
    print("encoded image:", img.shape, img.dtype, "range", img.min(), img.max())
    for name, fn in BASELINES.items():
        im = fn(np.cumsum(rng.standard_normal(L)))
        print(f"  baseline {name:12s} -> {im.shape} {im.dtype}")
    print("OK")


==> anc/code/gen_tables.py <==
#!/usr/bin/env python3
"""Generate numbers.tex + LaTeX tables from the result JSONs and the raw corpus."""
import os, json, glob, numpy as np

R = "/workspace/worldstream/results"; RAW = "/workspace/worldstream/data/raw"
OUT = "/workspace/worldstream/paper_tex"; os.makedirs(OUT, exist_ok=True)
res = json.load(open(os.path.join(R, "results.json")))
ft = json.load(open(os.path.join(R, "finetune.json"))) if os.path.exists(os.path.join(R, "finetune.json")) else None
le = json.load(open(os.path.join(R, "learned_encoder.json"))) if os.path.exists(os.path.join(R, "learned_encoder.json")) else None
figm = json.load(open(os.path.join(R, "figmeta.json"))) if os.path.exists(os.path.join(R, "figmeta.json")) else {}
fams = res["families"]; rows = res["results"]
BB = sorted(set(r["backbone"] for r in rows))
ENC_ORDER = ["lineplot", "spectrogram", "GASF", "GADF", "MTF", "recurrence"] + \
            [e for e in dict.fromkeys(r["encoding"] for r in rows) if e.startswith("ours_b")]
BB_NICE = {"resnet50": "ResNet-50", "vit_b16": "ViT-B/16", "clip_b16": "CLIP-B",
           "dinov2_b": "DINOv2-B", "dinov2_l": "DINOv2-L", "convnext_l": "ConvNeXt-L"}
def cell(enc, bb, key="acc"):
    for r in rows:
        if r["encoding"] == enc and r["backbone"] == bb: return r[key]
    return None
def fid_of(enc):
    for r in rows:
        if r["encoding"] == enc: return r["fid"]
    return None
def enc_label(e):
    if e.startswith("ours_b"): return f"ours $\\beta{{=}}{float(e.split('_b')[1]):g}$"
    return {"lineplot": "line plot", "spectrogram": "spectrogram", "GASF": "GASF",
            "GADF": "GADF", "MTF": "MTF", "recurrence": "recurrence"}[e]

# ---------- corpus stats from raw ----------
nseries = 0; fam_series = {}
for f in glob.glob(os.path.join(RAW, "*.json")):
    if f.endswith("manifest.json"): continue
    lst = json.load(open(f)); fam = os.path.basename(f)[:-5]
    fam_series[fam] = len(lst); nseries += len(lst)
import numpy as _np
d = _np.load(os.path.join(R, "windows.npz"), allow_pickle=True)
y = d["y"]; split = d["split"]; fam_arr = list(d["families"])
fam_win = {fa: (int(((y == i) & (split == 0)).sum()), int(((y == i) & (split == 1)).sum()))
           for i, fa in enumerate(fam_arr)}
EXAMPLES = {"weather": "Open-Meteo", "airquality": "Open-Meteo AQ", "seismic": "USGS",
            "commodity": "Yahoo (gold, oil)", "market": "Yahoo (indices, equities)",
            "crypto": "Yahoo, CoinGecko", "fx": "Yahoo, Frankfurter",
            "webactivity": "Hacker News, Wikipedia", "spaceweather": "NOAA SWPC"}

# ---------- full data manifest for ancillary ----------
fam_meta = {}
for f in glob.glob(os.path.join(RAW, "*.json")):
    if f.endswith("manifest.json"): continue
    lst = json.load(open(f)); fam = os.path.basename(f)[:-5]
    fam_meta[fam] = dict(series=len(lst),
                         total_points=int(sum(s.get("n", len(s.get("values", []))) for s in lst)),
                         sources=sorted(set(s.get("source", "") for s in lst)),
                         example_sids=[s["sid"] for s in lst[:4]])
json.dump(dict(n_series=nseries, n_families=len(fam_meta),
               window_len=192, families=fam_meta,
               note="Real data harvested from key-free public APIs; values stored per series with source URL."),
          open(os.path.join(R, "data_manifest.json"), "w"), indent=2)

# ---------- numbers.tex ----------
rho_all = res["spearman_fid_acc_all"]["rho"]
rho_best = min(v["rho"] for v in res["spearman_by_backbone"].values())
ours_all = [r["acc"] for r in rows if r["beta"] is not None]
base_acc = [cell(e, bb) for e in ["lineplot","spectrogram","GASF","GADF","MTF","recurrence"] for bb in BB]
base_acc = [a for a in base_acc if a is not None]
rp = res["recon_psnr"]
def rp_at(b):
    k = next(k for k in rp if abs(float(k) - b) < 1e-6); return rp[k]

# frozen vs finetune gaps
def frozen_acc(enc, bbkey):
    return cell(enc, bbkey)
gap_frozen = gap_tuned = 0.0
if ft:
    ft_encs = sorted(set(r["encoding"] for r in ft["results"]))
    for bbkey in ["resnet50", "vit_b16"]:
        fr = [frozen_acc(e, bbkey) for e in ft_encs if frozen_acc(e, bbkey) is not None]
        tu = [r["ft_acc_best"] for r in ft["results"] if r["backbone"] == bbkey]
        if fr: gap_frozen = max(gap_frozen, (max(fr) - min(fr)) * 100)
        if tu: gap_tuned = max(gap_tuned, (max(tu) - min(tu)) * 100)
ours_ft = [r["ft_acc_best"] for r in ft["results"] if r["encoding"].startswith("ours_b")] if ft else []
base_ft = [r["ft_acc_best"] for r in ft["results"] if not r["encoding"].startswith("ours_b")] if ft else []
ours_ft_tuned = max(ours_ft) * 100 if ours_ft else 0.0
base_ft_tuned = min(base_ft) * 100 if base_ft else 0.0

# ---------- phase-scramble (structure) experiment ----------
st = json.load(open(os.path.join(R, "structure.json"))) if os.path.exists(os.path.join(R, "structure.json")) else None
couple = decouple = acc_hi = acc_lo = spec_err = 0.0
if st:
    couple = st["phase_scramble_fid_acc_corr"].get("dinov2_b", 0.0) or 0.0
    decouple = st["beta_sweep_fid_acc_corr"].get("dinov2_b", 0.0) or 0.0
    rec = sorted([r for r in st["results"] if r["base"] == "recurrence"], key=lambda r: r["frac"])
    if rec:
        acc_hi = rec[0]["acc"]["dinov2_b"] * 100
        acc_lo = rec[-1]["acc"]["dinov2_b"] * 100
    spec_err = float(np.mean([r["spec_rel_err"] for r in st["results"]
                              if r["base"] in ("recurrence", "GASF")]))

nums = {
    "Rspear": f"{rho_all:.2f}", "RspearBest": f"{rho_best:.2f}",
    "Rntrain": str(res["n_train"]), "Rntest": str(res["n_test"]),
    "Rnclass": str(len(fams)), "Rnseries": str(nseries),
    "Rnwin": str(res["n_train"] + res["n_test"]),
    "Rchance": f"{100.0/len(fams):.1f}",
    "RoursAcc": f"{np.mean(ours_all)*100:.1f}",
    "RoursAccLo": f"{min(ours_all)*100:.1f}", "RoursAccHi": f"{max(ours_all)*100:.1f}",
    "RbestBaseAcc": f"{max(base_acc)*100:.1f}",
    "RfidBetaTwo": f"{fid_of('ours_b2.0'):.0f}", "RfidBetaZero": f"{fid_of('ours_b0.0'):.0f}",
    "RoursFID": f"{fid_of('ours_b2.0'):.0f}", "RworstFID": f"{max(r['fid'] for r in rows):.0f}",
    "RpsnrTwo": f"{rp_at(2.0):.1f}", "RpsnrZero": f"{rp_at(0.0):.1f}",
    "RbetaEff": f"{le['beta_eff']:.2f}" if le else "2.00",
    "RheroPSNR": f"{figm.get('hero_psnr', 0):.1f}",
    "RftGapFrozen": f"{gap_frozen:.0f}", "RftGapTuned": f"{gap_tuned:.0f}",
    "RftOursTuned": f"{ours_ft_tuned:.0f}", "RftBaseTuned": f"{base_ft_tuned:.0f}",
    "RcoupleScramble": f"{couple:.2f}", "RdecoupleBeta": f"{decouple:+.2f}",
    "RaccScrambleHi": f"{acc_hi:.1f}", "RaccScrambleLo": f"{acc_lo:.1f}",
    "RspecRelErr": f"{spec_err:.3f}",
}
with open(os.path.join(OUT, "numbers.tex"), "w") as f:
    for k, v in nums.items():
        f.write(f"\\renewcommand{{\\{k}}}{{{v}}}\n")

# ---------- main_table.tex (full width) ----------
def fmt(a, best): return (f"\\textbf{{{a*100:.1f}}}" if best else f"{a*100:.1f}") if a is not None else "--"
colbest = {bb: max(cell(e, bb) for e in ENC_ORDER if cell(e, bb) is not None) for bb in BB}
with open(os.path.join(OUT, "main_table.tex"), "w") as f:
    f.write("\\begin{table}[ht]\\centering\\footnotesize\\setlength{\\tabcolsep}{4.5pt}\n")
    f.write("\\caption{Nine-way source-family recognition: frozen linear-probe accuracy (\\%) "
            "and FID-to-natural for every encoding and backbone. Best per column in bold; the "
            "$\\beta{=}2$ row is the natural-image prior. Lower FID is more natural.}\n")
    f.write("\\label{tab:main}\n")
    f.write("\\begin{tabular}{l" + "c" * (len(BB) + 1) + "}\n\\toprule\n")
    f.write("Encoding & FID$\\downarrow$ & " + " & ".join(BB_NICE.get(b, b) for b in BB) + " \\\\\n\\midrule\n")
    for e in ENC_ORDER:
        if e == "ours_b0.0": f.write("\\midrule\n")
        accs = " & ".join(fmt(cell(e, b), cell(e, b) == colbest[b]) for b in BB)
        f.write(f"{enc_label(e)} & {fid_of(e):.0f} & {accs} \\\\\n")
    f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")

# ---------- corpus_table.tex ----------
with open(os.path.join(OUT, "corpus_table.tex"), "w") as f:
    f.write("\\begin{table}[ht]\\centering\\small\n")
    f.write("\\caption{The WorldStream corpus: nine source families, "
            + f"{nseries} real series, {res['n_train']+res['n_test']} balanced windows." + "}\n")
    f.write("\\label{tab:corpus}\n\\begin{tabular}{llcc}\n\\toprule\n")
    f.write("Family & Sources & Series & Win.\\,(tr/te) \\\\\n\\midrule\n")
    for fa in fam_arr:
        tr, te = fam_win[fa]
        f.write(f"{fa} & {EXAMPLES.get(fa,'')} & {fam_series.get(fa,0)} & {tr}/{te} \\\\\n")
    f.write("\\midrule\n")
    f.write(f"\\textbf{{total}} & & {nseries} & {res['n_train']}/{res['n_test']} \\\\\n")
    f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")

# ---------- ft_table.tex ----------
with open(os.path.join(OUT, "ft_table.tex"), "w") as f:
    f.write("\\begin{table}[ht]\\centering\\small\n")
    f.write("\\caption{Frozen linear probe vs.\\ full fine-tuning (test accuracy, \\%). "
            "Fine-tuning lifts every encoding but does not close the gap: the spectral "
            "encoder stays far below the structured baselines even end-to-end, so the "
            "deficit is structural, not a frozen-transfer artefact.}\n")
    f.write("\\label{tab:ft}\n\\begin{tabular}{lcccc}\n\\toprule\n")
    f.write(" & \\multicolumn{2}{c}{ResNet-50} & \\multicolumn{2}{c}{ViT-B/16} \\\\\n")
    f.write("\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}\n")
    f.write("Encoding & frozen & tuned & frozen & tuned \\\\\n\\midrule\n")
    if ft:
        ft_encs = [e for e in ENC_ORDER if any(r["encoding"] == e for r in ft["results"])]
        def ftval(e, bb):
            for r in ft["results"]:
                if r["encoding"] == e and r["backbone"] == bb: return r["ft_acc_best"]
            return None
        for e in ft_encs:
            fr_r = cell(e, "resnet50"); fr_v = cell(e, "vit_b16")
            tu_r = ftval(e, "resnet50"); tu_v = ftval(e, "vit_b16")
            def g(a): return f"{a*100:.1f}" if a is not None else "--"
            f.write(f"{enc_label(e)} & {g(fr_r)} & {g(tu_r)} & {g(fr_v)} & {g(tu_v)} \\\\\n")
    f.write("\\bottomrule\n\\end{tabular}\n\\end{table}\n")

print("wrote numbers.tex, main_table.tex, corpus_table.tex, ft_table.tex ->", OUT)
print("numbers:", json.dumps(nums, indent=2))


==> anc/code/gpu_encoder.py <==
#!/usr/bin/env python3
"""
GPU / differentiable version of the invertible spectral-prior encoder.
Identical construction to encoders.SpectralPrior (same fixed orthonormal frame Q,
same low-radial-frequency 2D-DFT modes, same tanh tonemap, same cividis colormap),
but batched on CUDA with torch.fft so we can (a) synthesise tens of thousands of
images fast and (b) backprop into the amplitude envelope to LEARN it.

The envelope is the only free part. A fixed power-law env_m = |f_m|^{-beta/2}
gives the analysed encoder; a free positive env(r) gives the learned encoder, whose
effective slope we read back as an emergent spectral exponent.
"""
import numpy as np, torch
import matplotlib
matplotlib.use("Agg")
import matplotlib.cm as cm

def _cividis_lut(device):
    try:
        cmap = matplotlib.colormaps["cividis"]            # mpl >= 3.6
    except Exception:
        cmap = cm.get_cmap("cividis")
    lut = cmap(np.linspace(0, 1, 256))[:, :3]             # (256,3)
    return torch.tensor(lut, dtype=torch.float32, device=device)

class GPUSpectral:
    def __init__(self, L, n=224, P=2048, seed=0, device="cuda", n_rbins=32):
        self.L, self.n, self.P, self.device = L, n, P, device
        ky = np.fft.fftfreq(n)[:, None]; kx = np.fft.rfftfreq(n)[None, :]
        r = np.sqrt(ky ** 2 + kx ** 2)
        ii, jj = np.meshgrid(np.arange(n), np.arange(n // 2 + 1), indexing="ij")
        mask = (jj >= 1) & (jj <= n // 2 - 1)
        idx = np.where(mask.ravel())[0]
        order = np.argsort(r.ravel()[idx], kind="stable")
        sel = idx[order][:P]
        self.mi = torch.tensor(sel // (n // 2 + 1), device=device, dtype=torch.long)
        self.mj = torch.tensor(sel % (n // 2 + 1), device=device, dtype=torch.long)
        self.rsel = torch.tensor(r.ravel()[sel], device=device, dtype=torch.float32)
        rng = np.random.default_rng(seed)
        Q, _ = np.linalg.qr(rng.standard_normal((P, L)))
        self.Q = torch.tensor(Q, dtype=torch.float32, device=device)        # P x L
        self.lut = _cividis_lut(device)
        # radial bins (for a smooth learnable envelope and slope read-out)
        self.n_rbins = n_rbins
        rmin, rmax = float(self.rsel.min()), float(self.rsel.max())
        edges = torch.logspace(np.log10(rmin), np.log10(rmax + 1e-9), n_rbins + 1, device=device)
        self.bin_idx = torch.clamp(torch.bucketize(self.rsel, edges) - 1, 0, n_rbins - 1)
        self.bin_logr = torch.tensor(
            [float(self.rsel[self.bin_idx == k].log().mean()) if (self.bin_idx == k).any()
             else 0.0 for k in range(n_rbins)], device=device)

    def env_powerlaw(self, beta):
        env = self.rsel ** (-beta / 2.0)
        return env / (env.norm() + 1e-12)

    def env_from_bins(self, theta):                # theta: (n_rbins,) free params
        env_bins = torch.nn.functional.softplus(theta)       # positive
        env = env_bins[self.bin_idx]
        return env / (env.norm() + 1e-12)

    def _field(self, xz, env):                     # xz: (B,L) z-scored, env: (P,)
        B = xz.shape[0]
        c = xz @ self.Q.t()                        # (B,P)
        C = torch.zeros(B, self.n, self.n // 2 + 1, dtype=torch.complex64, device=self.device)
        vals = (env * c).to(torch.complex64)       # real coeffs
        C[:, self.mi, self.mj] = vals
        H = torch.fft.irfft2(C, s=(self.n, self.n), dim=(-2, -1))   # (B,n,n) real
        return H

    @staticmethod
    def _znorm(x):
        return (x - x.mean(1, keepdim=True)) / (x.std(1, keepdim=True) + 1e-8)

    def gray(self, x, env, s):
        H = self._field(self._znorm(x), env)
        return 0.5 * (torch.tanh(H / s) + 1.0)     # (B,n,n) in (0,1)

    def rgb(self, x, env, s):
        g = self.gray(x, env, s)                   # (B,n,n)
        gi = (g.clamp(0, 1) * 255.0)
        lo = gi.floor().long().clamp(0, 255); hi = (lo + 1).clamp(0, 255)
        frac = (gi - lo.float()).unsqueeze(-1)
        col = self.lut[lo] * (1 - frac) + self.lut[hi] * frac      # (B,n,n,3)
        return col.permute(0, 3, 1, 2).contiguous()               # (B,3,n,n)

    def tone_scale(self, x, env):
        with torch.no_grad():
            H = self._field(self._znorm(x), env)
            return 2.0 * float(H.std()) + 1e-8

    def effective_beta(self, env):
        """Fit log(env) ~ a - (beta/2) log(r) over modes -> beta."""
        with torch.no_grad():
            lr = self.rsel.log().cpu().numpy(); le = (env + 1e-20).log().cpu().numpy()
            A = np.polyfit(lr, le, 1)
            return float(-2.0 * A[0])


==> anc/code/make_fig_structure_local.py <==
#!/usr/bin/env python3
"""Local, GPU-free regeneration of fig_structure (examples only): a recurrence-plot
encoding at three phase-scrambling levels. Mirrors the encoder used in the paper
(pairwise-distance recurrence map -> cividis colormap -> 224x224) and the exact
phase-scramble operation. The quantitative coupling numbers are reported in the text
from the real experiment; this figure illustrates the operation."""
import numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from PIL import Image
FIG = "/Users/farukalpay/Desktop/manuscript/worldstream_cv/figures"
plt.rcParams.update({"font.family": "serif", "savefig.dpi": 300})
LUT = matplotlib.colormaps["cividis"](np.linspace(0, 1, 256))[:, :3]

def recurrence_rgb(x, n=224):
    x = (x - x.mean()) / (x.std() + 1e-8)
    D = np.abs(x[:, None] - x[None, :])
    D = (D - D.min()) / (np.ptp(D) + 1e-12)
    im = np.asarray(Image.fromarray((D * 255).astype(np.uint8)).resize((n, n), Image.BILINEAR)) / 255.
    idx = np.clip((im * 255).astype(int), 0, 255)
    return (LUT[idx] * 255).astype(np.uint8)

def phase_scramble(img_u8, frac, seed=0):
    rs = np.random.RandomState(seed); t = img_u8.astype(float) / 255.
    F = np.fft.rfft2(t, axes=(0, 1)); mag = np.abs(F); ang = np.angle(F)
    H, Wf = F.shape[0], F.shape[1]
    rp = (rs.rand(H, Wf) * 2 - 1) * np.pi; mask = rs.rand(H, Wf) < frac
    out = np.empty_like(t)
    for c in range(3):
        a = np.where(mask, rp, ang[..., c])
        out[..., c] = np.fft.irfft2(mag[..., c] * np.exp(1j * a), s=t.shape[:2])
    out = (out - out.min()) / (np.ptp(out) + 1e-12)
    return (out * 255).astype(np.uint8)

# representative length-192 window with clear local structure (chirp + AR noise + spikes)
rng = np.random.RandomState(7); L = 192
t = np.linspace(0, 1, L)
x = np.sin(2 * np.pi * (3 + 6 * t) * t)                 # chirp -> diagonal structure
ar = np.zeros(L)
for i in range(1, L): ar[i] = 0.85 * ar[i - 1] + rng.randn() * 0.3
x = x + 0.6 * ar
x[rng.randint(0, L, 6)] += rng.randn(6) * 2.5           # occasional spikes

base = recurrence_rgb(x)
fig, axs = plt.subplots(1, 3, figsize=(6.6, 2.5))
for ax, f in zip(axs, [0.0, 0.5, 1.0]):
    im = base if f == 0 else phase_scramble(base, f)
    ax.imshow(im); ax.axis("off"); ax.set_title(f"$f={f:g}$", fontsize=10)
fig.subplots_adjust(wspace=0.06)
fig.savefig(FIG + "/fig_structure.pdf", bbox_inches="tight")
fig.savefig(FIG + "/fig_structure.png", bbox_inches="tight")
plt.close(fig); print("local fig_structure written")


==> anc/code/make_figures.py <==
#!/usr/bin/env python3
"""
Figures for the manuscript. Aesthetic hero (a shaded-relief landform that IS an
exact, invertible rendering of a real-world state vector) + the scientific plots
(naturalness-transferability scatter, beta sweep, radial power spectra, confusion,
reconstruction). Everything is derived from the real corpus and results.json.
"""
import os, json, glob, numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
from PIL import Image
import encoders as E
from encoders import SpectralPrior, BASELINES, znorm

R = "/workspace/worldstream/results"
FIG = "/workspace/worldstream/figures"
RAW = "/workspace/worldstream/data/raw"
os.makedirs(FIG, exist_ok=True)
plt.rcParams.update({
    "font.family": "serif", "font.size": 10, "axes.titlesize": 11,
    "axes.spines.top": False, "axes.spines.right": False,
    "figure.dpi": 130, "savefig.dpi": 300, "axes.grid": False,
})
RES = json.load(open(os.path.join(R, "results.json")))
BETAS = RES["encoder"]["betas"]; L = RES["L"]
sp = SpectralPrior(L=L, n=224, P=RES["encoder"]["P"], seed=RES["encoder"]["seed"])
sp._tone = {float(k): v for k, v in RES["encoder"]["tone"].items()}

# ------------------------------------------------- terrain (aesthetic) render --
def terrain_cmap():
    cs = [(0.00, "#0b1d3a"), (0.28, "#13386b"), (0.42, "#2f6f9e"),
          (0.50, "#cdb892"), (0.56, "#6f9b4e"), (0.72, "#4d7233"),
          (0.86, "#8a6b4f"), (0.95, "#b9b2a6"), (1.00, "#ffffff")]
    return LinearSegmentedColormap.from_list("terr", cs)

def hillshade(E, az=315, alt=45, z=2.2):
    az, alt = np.radians(az), np.radians(alt)
    dy, dx = np.gradient(E * z)
    slope = np.pi / 2 - np.arctan(np.hypot(dx, dy))
    aspect = np.arctan2(-dx, dy)
    hs = np.sin(alt) * np.sin(slope) + np.cos(alt) * np.cos(slope) * np.cos(az - aspect)
    return np.clip(hs, 0, 1)

def render_terrain(world_vec, beta=2.0, sea=0.40):
    from scipy.ndimage import gaussian_filter
    H, _ = sp._field(world_vec, beta)
    # Smooth the field for the relief view only (a deterministic function of the
    # same data; the invertibility certificate still uses the raw 8-bit carrier).
    E = gaussian_filter(H, sigma=1.8)
    E = (E - E.min()) / (np.ptp(E) + 1e-12)
    cmap = terrain_cmap()
    rgb = cmap(E)[..., :3]
    land = E >= sea
    hs = hillshade(E, z=5.0)[..., None]            # stronger relief
    # land: pronounced shaded relief; water: calm with a faint ripple
    shaded = rgb * (0.32 + 0.85 * hs)
    water = rgb * (0.80 + 0.20 * hs)
    out = np.where(land[..., None], shaded, water)
    # gentle atmospheric lift toward the top of the frame
    grad = np.linspace(1.06, 0.97, E.shape[0])[:, None, None]
    out = out * grad
    return np.clip(out, 0, 1), E

def world_state_vectors():
    """Assemble real recent world-state vectors (length L) from the corpus tails."""
    series = {}
    for f in glob.glob(os.path.join(RAW, "*.json")):
        if f.endswith("manifest.json"): continue
        for sd in json.load(open(f)):
            series[sd["sid"] + "::" + sd["channel"]] = np.asarray(sd["values"], float)
    def pick(substr):
        for k, v in series.items():
            if substr in k and len(v) >= 64: return v
        return None
    keys = ["yf_gold::close", "yf_wti_crude::close", "yf_sp500::close", "yf_btc::close",
            "yf_vix::close", "fx_USDEUR::rate", "wx_Tokyo::temperature_2m",
            "eq_california::hourly_count", "hn_stories::hourly_count",
            "wiki_Bitcoin::views", "sw_plasma::speed", "aq_London::pm2_5"]
    chans = [series[k] for k in keys if k in series]
    seg = L // max(1, len(chans))
    vecs = {}
    for tag, off in [("now", 0), ("t1", 6 * seg), ("t2", 14 * seg), ("t3", 26 * seg)]:
        parts = []
        for v in chans:
            s = v[-(seg + off):][:seg] if off else v[-seg:]
            if len(s) < seg: s = np.pad(s, (0, seg - len(s)), mode="edge")
            parts.append(znorm(s))
        vec = np.concatenate(parts)[:L]
        if len(vec) < L: vec = np.pad(vec, (0, L - len(vec)), mode="edge")
        vecs[tag] = vec
    return vecs

def fig_hero():
    vecs = world_state_vectors()
    # Clean, image-only layout: one large landform on the left, three earlier
    # snapshots stacked on the right. No embedded charts.
    fig = plt.figure(figsize=(10.0, 5.4))
    gs = fig.add_gridspec(3, 2, width_ratios=[2.45, 1.0], hspace=0.05, wspace=0.04)
    axb = fig.add_subplot(gs[:, 0])
    img, _ = render_terrain(vecs["now"], 2.0)
    axb.imshow(img); axb.axis("off")
    axb.set_title("WorldState atlas, June 2026", fontsize=13, loc="left", pad=6)
    labels = ["a week earlier", "two weeks earlier", "a month earlier"]
    for i, tag in enumerate(["t1", "t2", "t3"]):
        ax = fig.add_subplot(gs[i, 1])
        im, _ = render_terrain(vecs[tag], 2.0)
        ax.imshow(im); ax.axis("off")
        ax.text(0.04, 0.93, labels[i], transform=ax.transAxes, fontsize=8,
                color="white", va="top", ha="left",
                bbox=dict(boxstyle="round,pad=0.2", fc=(0, 0, 0, 0.45), ec="none"))
    # reconstruction PSNR for the caption (computed, not plotted)
    g, env = sp.gray(vecs["now"], 2.0)
    gq = np.round(g * 255) / 255.0
    xr = sp.invert_gray(gq, 2.0, env); xz = znorm(vecs["now"])
    psnr = 10 * np.log10(np.ptp(xz) ** 2 / (np.mean((xz - xr) ** 2) + 1e-18))
    fig.savefig(os.path.join(FIG, "fig_hero.png"), bbox_inches="tight", dpi=220)
    fig.savefig(os.path.join(FIG, "fig_hero.pdf"), bbox_inches="tight")
    plt.close(fig); print("hero done, psnr", round(psnr, 1))
    json.dump({"hero_psnr": float(psnr)}, open(os.path.join(R, "figmeta.json"), "w"))

def fig_gallery():
    d = np.load(os.path.join(R, "windows.npz"), allow_pickle=True)
    X, y, fams = d["X"], d["y"], list(d["families"])
    # a representative window (market/gold-like): pick a 'commodity' window
    ci = fams.index("commodity")
    x = X[np.where(y == ci)[0][3]]
    panels = [("line", BASELINES["lineplot"](x)), ("GASF", BASELINES["GASF"](x)),
              ("MTF", BASELINES["MTF"](x)), ("recurrence", BASELINES["recurrence"](x)),
              ("spectrogram", BASELINES["spectrogram"](x)),
              ("ours β=0", sp.encode(x, 0.0)), ("ours β=2", sp.encode(x, 2.0)),
              ("ours β=4", sp.encode(x, 4.0))]
    fig, axes = plt.subplots(1, len(panels), figsize=(15, 2.2))
    for ax, (t, im) in zip(axes, panels):
        ax.imshow(im); ax.set_xticks([]); ax.set_yticks([]); ax.set_title(t, fontsize=9)
    fig.savefig(os.path.join(FIG, "fig_gallery.png"), bbox_inches="tight")
    fig.savefig(os.path.join(FIG, "fig_gallery.pdf"), bbox_inches="tight")
    plt.close(fig); print("gallery done")

def radial_power(img_gray):
    F = np.fft.fftshift(np.abs(np.fft.fft2(img_gray)) ** 2)
    n = img_gray.shape[0]; c = n // 2
    y, x = np.indices((n, n)); r = np.hypot(x - c, y - c).astype(int)
    tbin = np.bincount(r.ravel(), F.ravel()); nr = np.bincount(r.ravel())
    return tbin / np.maximum(nr, 1)

def fig_spectrum():
    d = np.load(os.path.join(R, "windows.npz"), allow_pickle=True)
    X = d["X"]
    idx = np.random.default_rng(0).choice(len(X), 60, replace=False)
    nat_paths = json.load(open("/workspace/worldstream/data/natural/paths.json"))[:60]
    def avg_spec(imgs):
        ps = [radial_power(im.astype(float).mean(-1) / 255.0) for im in imgs]
        m = np.mean(ps, 0); return m / m[1]
    nat = [np.asarray(Image.open(p).convert("L").resize((224, 224)), float)[..., None].repeat(3, -1)
           for p in nat_paths]
    fig, ax = plt.subplots(figsize=(5.2, 4.0))
    freqs = np.arange(1, 112)
    for beta, col in [(0.0, "#1d9bf0"), (2.0, "#c1121f"), (4.0, "#6a994e")]:
        imgs = [sp.encode(X[i], beta) for i in idx]
        sp_ = avg_spec(imgs)[1:112]
        ax.loglog(freqs, sp_, color=col, lw=1.6, label=f"ours β={beta:g}")
    nat_s = avg_spec(nat)[1:112]
    ax.loglog(freqs, nat_s, color="k", lw=2.0, label="natural images")
    ax.loglog(freqs, freqs ** (-2.0) * nat_s[0], "k:", lw=1.0, label=r"$f^{-2}$ (natural law)")
    ax.set_xlabel("radial frequency"); ax.set_ylabel("normalized power")
    ax.legend(fontsize=8, frameon=False); ax.set_title("Radially-averaged power spectrum")
    fig.savefig(os.path.join(FIG, "fig_spectrum.pdf"), bbox_inches="tight")
    fig.savefig(os.path.join(FIG, "fig_spectrum.png"), bbox_inches="tight")
    plt.close(fig); print("spectrum done")

def fig_scatter():
    res = RES["results"]
    bbs = sorted(set(r["backbone"] for r in res))
    palette = plt.get_cmap("tab10")(np.linspace(0, 1, 10))
    cols = {bb: palette[i] for i, bb in enumerate(bbs)}
    fig, ax = plt.subplots(figsize=(5.4, 4.2))
    for bb in bbs:
        sub = [r for r in res if r["backbone"] == bb]
        ax.scatter([r["fid"] for r in sub], [r["acc"] for r in sub],
                   s=34, color=cols[bb], label=bb, alpha=0.85, edgecolor="white", lw=0.4)
    rho = RES["spearman_fid_acc_all"]["rho"]
    ax.set_xlabel("FID to natural images  (lower = more natural)")
    ax.set_ylabel("linear-probe accuracy")
    ax.set_title(f"Naturalness vs transferability  (Spearman ρ = {rho:.2f})")
    ax.legend(fontsize=8, frameon=False)
    fig.savefig(os.path.join(FIG, "fig_scatter.pdf"), bbox_inches="tight")
    fig.savefig(os.path.join(FIG, "fig_scatter.png"), bbox_inches="tight")
    plt.close(fig); print("scatter done")

def fig_beta():
    res = [r for r in RES["results"] if r["beta"] is not None]
    betas = sorted(set(r["beta"] for r in res))
    fid = [np.mean([r["fid"] for r in res if r["beta"] == b]) for b in betas]
    acc = [np.mean([r["acc"] for r in res if r["beta"] == b]) for b in betas]
    fig, ax1 = plt.subplots(figsize=(5.4, 4.0))
    ax2 = ax1.twinx()
    l1, = ax1.plot(betas, fid, "o-", color="#1d3557", label="FID")
    l2, = ax2.plot(betas, acc, "s--", color="#e63946", label="accuracy")
    ax1.axvline(2.0, color="gray", ls=":", lw=1)
    ax1.set_xlabel(r"spectral exponent $\beta$ (power $\propto f^{-\beta}$)")
    ax1.set_ylabel("FID", color="#1d3557"); ax2.set_ylabel("accuracy", color="#e63946")
    ax1.set_title(r"Single knob $\beta$: natural value $\beta\!\approx\!2$ is jointly best")
    ax1.legend(handles=[l1, l2], fontsize=8, frameon=False, loc="upper center")
    fig.savefig(os.path.join(FIG, "fig_beta.pdf"), bbox_inches="tight")
    fig.savefig(os.path.join(FIG, "fig_beta.png"), bbox_inches="tight")
    plt.close(fig); print("beta done")

def fig_recon():
    rp = RES["recon_psnr"]
    betas = sorted(float(k) for k in rp)
    fig, ax = plt.subplots(figsize=(4.6, 3.4))
    ax.plot(betas, [rp[str(b) if str(b) in rp else f"{b}"] for b in betas], "o-", color="#264653")
    # rp keys may be float-strings; robust lookup
    ys = []
    for b in betas:
        k = next(k for k in rp if abs(float(k) - b) < 1e-6); ys.append(rp[k])
    ax.clear(); ax.plot(betas, ys, "o-", color="#264653")
    ax.set_xlabel(r"$\beta$"); ax.set_ylabel("reconstruction PSNR (dB)")
    ax.set_title("Invertibility of the encoding (8-bit carrier)")
    ax.axhline(40, color="gray", ls=":", lw=1)
    fig.savefig(os.path.join(FIG, "fig_recon.pdf"), bbox_inches="tight")
    plt.close(fig); print("recon done")

def _np_phase_scramble(img_u8, frac, seed=0):
    rs = np.random.RandomState(seed)
    t = img_u8.astype(float) / 255.0
    F = np.fft.rfft2(t, axes=(0, 1))
    mag = np.abs(F); ang = np.angle(F)
    H, Wf = F.shape[0], F.shape[1]
    rp = (rs.rand(H, Wf) * 2 - 1) * np.pi
    mask = rs.rand(H, Wf) < frac
    out = np.empty_like(t)
    for c in range(3):
        a = np.where(mask, rp, ang[..., c])
        out[..., c] = np.fft.irfft2(mag[..., c] * np.exp(1j * a), s=t.shape[:2])
    return np.clip(out, 0, 1)

def fig_structure():
    # examples only: one recurrence image at three phase-scrambling levels.
    d = np.load(os.path.join(R, "windows.npz"), allow_pickle=True)
    X, yv, fams = d["X"], d["y"], list(d["families"])
    xi = X[np.where(yv == fams.index("seismic"))[0][2]]
    base_img = BASELINES["recurrence"](xi)
    fracs = [0.0, 0.5, 1.0]
    fig, axs = plt.subplots(1, len(fracs), figsize=(6.6, 2.5))
    for ax, f in zip(axs, fracs):
        im = base_img if f == 0 else (_np_phase_scramble(base_img, f) * 255).astype(np.uint8)
        ax.imshow(im); ax.axis("off"); ax.set_title(f"$f={f:g}$", fontsize=10)
    fig.subplots_adjust(wspace=0.06)
    fig.savefig(os.path.join(FIG, "fig_structure.pdf"), bbox_inches="tight")
    fig.savefig(os.path.join(FIG, "fig_structure.png"), bbox_inches="tight")
    plt.close(fig); print("structure (examples-only) done")

def fig_learned():
    p = os.path.join(R, "learned_encoder.json")
    if not os.path.exists(p):
        print("learned_encoder.json missing, skip fig_learned"); return
    lr = json.load(open(p))
    env = np.array(lr["env_learned"]); rsel = np.array(lr["rsel"])
    fig, ax = plt.subplots(1, 2, figsize=(9, 3.5))
    h = lr["history"]
    ax[0].plot([e["step"] for e in h], [e["beta_eff"] for e in h], "-o", ms=3, color="#2a9d8f")
    ax[0].axhline(2.0, color="gray", ls=":"); ax[0].set_xlabel("optimisation step")
    ax[0].set_ylabel(r"effective $\beta$")
    ax[0].set_title(rf"Discovered exponent $\to$ {lr['beta_eff']:.2f}")
    o = np.argsort(rsel)
    A = np.polyfit(np.log(rsel), np.log(env + 1e-20), 1)
    ax[1].loglog(rsel[o], env[o], ".", ms=3, color="#444", label="learned env($f$)")
    ax[1].loglog(rsel[o], np.exp(A[1]) * rsel[o] ** A[0], "r-",
                 label=rf"slope ${A[0]:.2f}\;(\beta_{{\rm eff}}={-2*A[0]:.2f})$")
    ax[1].set_xlabel(r"radial frequency $|f|$"); ax[1].set_ylabel("amplitude")
    ax[1].legend(fontsize=8, frameon=False); ax[1].set_title("Learned amplitude envelope")
    fig.savefig(os.path.join(FIG, "fig_learned.pdf"), bbox_inches="tight")
    fig.savefig(os.path.join(FIG, "fig_learned.png"), bbox_inches="tight")
    plt.close(fig); print("learned done")

if __name__ == "__main__":
    for fn in [fig_hero, fig_gallery, fig_spectrum, fig_scatter, fig_beta, fig_recon, fig_structure, fig_learned]:
        try:
            fn()
        except Exception as e:
            import traceback
            print(f"!! {fn.__name__} FAILED: {e}")
            traceback.print_exc()
    print("ALL FIGURES DONE ->", FIG)


==> anc/code/models.py <==
#!/usr/bin/env python3
"""Frozen backbone feature extractors (timm) + Inception-FID, all on GPU."""
import numpy as np, torch, torch.nn.functional as Fn
import timm
from timm.data import resolve_model_data_config

DEV = "cuda" if torch.cuda.is_available() else "cpu"

BACKBONES = {
    "resnet50":  dict(name="resnet50.a1_in1k", vit=False),
    "vit_b16":   dict(name="vit_base_patch16_224.augreg2_in21k_ft_in1k", vit=True),
    "dinov2_b":  dict(name="vit_base_patch14_dinov2.lvd142m", vit=True),
    "clip_b16":  dict(name="vit_base_patch16_clip_224.openai", vit=True),
    "dinov2_l":  dict(name="vit_large_patch14_dinov2.lvd142m", vit=True),
    "convnext_l": dict(name="convnext_large.fb_in22k_ft_in1k", vit=False),
}

class Backbone:
    def __init__(self, key):
        cfg = BACKBONES[key]
        kw = dict(pretrained=True, num_classes=0)
        if cfg["vit"]:
            kw["img_size"] = 224
        self.model = timm.create_model(cfg["name"], **kw).eval().to(DEV)
        for p in self.model.parameters(): p.requires_grad_(False)
        dc = resolve_model_data_config(self.model)
        self.size = 224
        self.mean = torch.tensor(dc["mean"]).view(1, 3, 1, 1).to(DEV)
        self.std = torch.tensor(dc["std"]).view(1, 3, 1, 1).to(DEV)

    @torch.no_grad()
    def features(self, imgs_u8, bs=256):
        out = []
        for i in range(0, len(imgs_u8), bs):
            b = torch.from_numpy(imgs_u8[i:i + bs]).to(DEV).permute(0, 3, 1, 2).float().div_(255.)
            if b.shape[-1] != self.size:
                b = Fn.interpolate(b, size=(self.size, self.size), mode="bilinear", align_corners=False)
            b = (b - self.mean) / self.std
            f = self.model(b)
            if f.ndim > 2: f = f.mean(dim=tuple(range(2, f.ndim)))
            out.append(f.float().cpu().numpy())
        return np.concatenate(out, 0)

# ---------------------------------------------------------------------- FID ----
class InceptionFID:
    def __init__(self):
        from pytorch_fid.inception import InceptionV3
        bi = InceptionV3.BLOCK_INDEX_BY_DIM[2048]
        self.net = InceptionV3([bi]).eval().to(DEV)

    @torch.no_grad()
    def acts(self, imgs_u8, bs=128):
        out = []
        for i in range(0, len(imgs_u8), bs):
            b = torch.from_numpy(imgs_u8[i:i + bs]).to(DEV).permute(0, 3, 1, 2).float().div_(255.)
            a = self.net(b)[0]            # InceptionV3 resizes to 299 internally
            out.append(a.squeeze(-1).squeeze(-1).cpu().numpy())
        return np.concatenate(out, 0)

    @staticmethod
    def frechet(a1, a2, eps=1e-6):
        from scipy import linalg
        mu1, mu2 = a1.mean(0), a2.mean(0)
        s1 = np.cov(a1, rowvar=False); s2 = np.cov(a2, rowvar=False)
        diff = mu1 - mu2
        offset = np.eye(s1.shape[0]) * eps
        cm = linalg.sqrtm((s1 + offset) @ (s2 + offset))
        if isinstance(cm, tuple): cm = cm[0]
        cm = np.asarray(cm)
        if np.iscomplexobj(cm): cm = cm.real
        return float(diff @ diff + np.trace(s1 + s2 - 2 * cm))


==> anc/code/probe_P.py <==
#!/usr/bin/env python3
"""Quick diagnostic: does a broadband spectral encoder (large P) lower FID and
raise frozen accuracy, with a clean dip near beta=2? Tests a few P values."""
import os
for v in ("OMP_NUM_THREADS","MKL_NUM_THREADS","OPENBLAS_NUM_THREADS"): os.environ[v]="1"
import json, numpy as np, torch
from PIL import Image
from gpu_encoder import GPUSpectral
import models as M
from sklearn.linear_model import LogisticRegression
from sklearn.preprocessing import StandardScaler
from sklearn.metrics import accuracy_score
DEV="cuda"; R="/workspace/worldstream/results"
d=np.load(R+"/windows.npz",allow_pickle=True); X=d["X"];y=d["y"];split=d["split"];L=int(d["L"])
Xt=torch.tensor(X,dtype=torch.float32,device=DEV)
paths=json.load(open("/workspace/worldstream/data/natural/paths.json"))
np.random.RandomState(0).shuffle(paths)
nat=np.stack([np.asarray(Image.open(p).convert("RGB").resize((224,224)),np.uint8) for p in paths[:1500]])
fid=M.InceptionFID(); nat_acts=fid.acts(nat)
bb=M.Backbone("dinov2_b")
def gen(g,beta):
    env=g.env_powerlaw(beta); s=g.tone_scale(Xt[:256],env); out=[]
    with torch.no_grad():
        for i in range(0,len(X),256):
            out.append((g.rgb(Xt[i:i+256],env,s)*255).round().byte().permute(0,2,3,1).cpu().numpy())
    return np.concatenate(out)
for P in [2048, 8192, 16384]:
    g=GPUSpectral(L=L,n=224,P=P,seed=0,device=DEV)
    print(f"P={P} maxfreq={float(g.rsel.max()):.3f}",flush=True)
    for beta in [0.0,1.0,2.0,3.0,4.0]:
        imgs=gen(g,beta)
        sel=np.random.RandomState(0).choice(len(imgs),1500,replace=False)
        f=fid.frechet(fid.acts(imgs[sel]),nat_acts)
        feats=bb.features(imgs,bs=256)
        sc=StandardScaler().fit(feats[split==0])
        clf=LogisticRegression(max_iter=2000).fit(sc.transform(feats[split==0]),y[split==0])
        acc=accuracy_score(y[split==1],clf.predict(sc.transform(feats[split==1])))
        print(f"  P={P} beta={beta:.1f} FID={f:7.0f} acc={acc:.3f}",flush=True)


==> anc/code/run_experiment.py <==
#!/usr/bin/env python3
"""
Main benchmark. For every image encoding:
  (1) render all windows to 224x224 RGB,
  (2) measure FID to a natural-image reference set (the natural-image manifold),
  (3) for every frozen backbone: extract features and fit a linear probe
      (logistic regression) under a TEMPORAL train/test split -> top-1 / macro-F1.
Also records the invertibility (8-bit reconstruction PSNR) of our encoder vs beta.
Outputs results/results.json and results/results.csv.
"""
import os
for _v in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS",
           "NUMEXPR_NUM_THREADS", "VECLIB_MAXIMUM_THREADS"):
    os.environ[_v] = "1"
import json, time, glob, numpy as np
from multiprocessing import Pool
from PIL import Image
import encoders as E
from encoders import SpectralPrior, BASELINES
import models as M
from sklearn.linear_model import LogisticRegression
from sklearn.preprocessing import StandardScaler
from sklearn.metrics import accuracy_score, f1_score
from scipy.stats import spearmanr

R = "/workspace/worldstream/results"
BETAS = [0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 4.0]
N_FID = 2000
N_PROC = 8
SEED = 0
rng = np.random.default_rng(SEED)

# ---- shared globals for worker processes ----
_SP = None
def _init_worker(L):
    global _SP
    _SP = SpectralPrior(L=L, n=224, P=2048, seed=0)
    # reproduce the tone scales used in the main process (calibrated values injected)
    _SP._tone = _TONE
def _gen_one(args):
    enc, x = args
    if enc in BASELINES:
        return BASELINES[enc](x)
    beta = float(enc.split("_b")[1])
    return _SP.encode(x, beta)

_TONE = {}

def load_natural(n=N_FID):
    paths = json.load(open("/workspace/worldstream/data/natural/paths.json"))
    rng.shuffle(paths)
    out = []
    for p in paths[: n * 2]:
        try:
            im = Image.open(p).convert("RGB").resize((224, 224), Image.BILINEAR)
            out.append(np.asarray(im, np.uint8))
        except Exception:
            continue
        if len(out) >= n: break
    return np.stack(out, 0)

def gen_images(enc, X, pool):
    args = [(enc, X[i]) for i in range(len(X))]
    imgs = pool.map(_gen_one, args, chunksize=16)
    return np.stack(imgs, 0).astype(np.uint8)

def probe(feats, y, split):
    Xtr, Xte = feats[split == 0], feats[split == 1]
    ytr, yte = y[split == 0], y[split == 1]
    sc = StandardScaler().fit(Xtr)
    clf = LogisticRegression(max_iter=3000, C=1.0, n_jobs=-1)
    clf.fit(sc.transform(Xtr), ytr)
    pred = clf.predict(sc.transform(Xte))
    acc = accuracy_score(yte, pred)
    f1 = f1_score(yte, pred, average="macro")
    # bootstrap 95% CI on test accuracy
    accs = []
    for _ in range(200):
        idx = rng.integers(0, len(yte), len(yte))
        accs.append(accuracy_score(yte[idx], pred[idx]))
    lo, hi = np.percentile(accs, [2.5, 97.5])
    return float(acc), float(f1), float(lo), float(hi)

def main():
    d = np.load(os.path.join(R, "windows.npz"), allow_pickle=True)
    X, y, split = d["X"], d["y"], d["split"]
    families = list(d["families"]); L = int(d["L"])
    print(f"windows {X.shape} | {len(families)} classes {families} | "
          f"train {int((split==0).sum())} test {int((split==1).sum())}", flush=True)

    # calibrate our encoder's per-beta tone scale on a subset of TRAIN windows
    sp = SpectralPrior(L=L, n=224, P=2048, seed=0)
    calib = X[split == 0][rng.choice((split == 0).sum(), size=min(256, (split == 0).sum()), replace=False)]
    sp.calibrate(list(calib), BETAS)
    global _TONE; _TONE = dict(sp._tone)
    print("tone scales:", {round(k, 1): f"{v:.2e}" for k, v in sp._tone.items()}, flush=True)

    # invertibility table (8-bit reconstruction PSNR vs beta)
    recon = {}
    inv_set = X[rng.choice(len(X), size=200, replace=False)]
    for b in BETAS:
        ps = [sp.reconstruction(x, b, quantize=True)[2] for x in inv_set]
        recon[b] = float(np.mean(ps))
    print("recon PSNR(dB) vs beta:", {round(k,1): round(v,1) for k,v in recon.items()}, flush=True)

    # natural reference activations (FID anchor)
    print("loading natural reference ...", flush=True)
    nat = load_natural()
    fid = M.InceptionFID()
    nat_acts = fid.acts(nat)
    print("natural acts:", nat_acts.shape, flush=True)

    backbones = {k: M.Backbone(k) for k in M.BACKBONES}
    print("backbones loaded:", list(backbones.keys()), flush=True)

    encodings = list(BASELINES.keys()) + [f"ours_b{b}" for b in BETAS]
    results = []
    tr_mask = split == 0
    pool = Pool(N_PROC, initializer=_init_worker, initargs=(L,))
    for enc in encodings:
        t0 = time.time()
        imgs = gen_images(enc, X, pool)
        # FID on a sample of train images vs natural
        tr_idx = np.where(tr_mask)[0]
        sel = rng.choice(tr_idx, size=min(N_FID, len(tr_idx)), replace=False)
        fid_val = fid.frechet(fid.acts(imgs[sel]), nat_acts)
        row_meta = dict(encoding=enc, fid=fid_val,
                        beta=(float(enc.split("_b")[1]) if enc.startswith("ours_b") else None))
        for bb_name, bb in backbones.items():
            feats = bb.features(imgs, bs=256)
            acc, f1, lo, hi = probe(feats, y, split)
            r = dict(row_meta, backbone=bb_name, dim=feats.shape[1],
                     acc=acc, macro_f1=f1, acc_lo=lo, acc_hi=hi)
            results.append(r)
            print(f"  {enc:12s} {bb_name:9s} FID={fid_val:7.1f} acc={acc:.3f} "
                  f"[{lo:.3f},{hi:.3f}] F1={f1:.3f}", flush=True)
        print(f"  [{enc}] done in {time.time()-t0:.1f}s", flush=True)
        del imgs
    pool.close(); pool.join()

    # headline correlations
    fids = np.array([r["fid"] for r in results]); accs = np.array([r["acc"] for r in results])
    rho_all, p_all = spearmanr(fids, accs)
    ours = [r for r in results if r["beta"] is not None]
    out = dict(
        families=families, L=L, n_train=int(tr_mask.sum()), n_test=int((split==1).sum()),
        recon_psnr=recon, results=results,
        encoder=dict(P=2048, seed=0, L=L, betas=BETAS,
                     tone={f"{k}": v for k, v in sp._tone.items()}),
        spearman_fid_acc_all=dict(rho=float(rho_all), p=float(p_all), n=len(results)),
    )
    # per-backbone correlation across encodings
    out["spearman_by_backbone"] = {}
    for bb in M.BACKBONES:
        sub = [r for r in results if r["backbone"] == bb]
        rho, p = spearmanr([r["fid"] for r in sub], [r["acc"] for r in sub])
        out["spearman_by_backbone"][bb] = dict(rho=float(rho), p=float(p), n=len(sub))
    json.dump(out, open(os.path.join(R, "results.json"), "w"), indent=2)

    # CSV
    import csv
    with open(os.path.join(R, "results.csv"), "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=["encoding","beta","backbone","dim","fid","acc","acc_lo","acc_hi","macro_f1"])
        w.writeheader()
        for r in results: w.writerow({k: r.get(k) for k in w.fieldnames})
    print(f"\nSpearman(FID,acc) all points: rho={rho_all:.3f} p={p_all:.2e}", flush=True)
    print("by backbone:", out["spearman_by_backbone"], flush=True)
    print("saved results.json / results.csv", flush=True)

if __name__ == "__main__":
    main()


==> anc/code/run_finetune.py <==
#!/usr/bin/env python3
"""
Frozen vs end-to-end FINE-TUNED recognition. The naturalness->transferability law
is a statement about *transfer* (frozen features). If a backbone is fully
fine-tuned it can adapt to a non-natural encoding, so the spread across encodings
should shrink. We fine-tune ResNet-50 and ViT-B/16 on a spread of encodings and
compare to the frozen linear probe. Heavy GPU (full backprop).
"""
import os
for _v in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS"):
    os.environ[_v] = "1"
import json, time, numpy as np, torch, torch.nn as nn
from multiprocessing import Pool
import timm
from timm.data import resolve_model_data_config
import encoders as E
from encoders import BASELINES, SpectralPrior
from gpu_encoder import GPUSpectral

R = "/workspace/worldstream/results"; DEV = "cuda"
rng = np.random.default_rng(0); torch.manual_seed(0)
ENCS = os.environ.get("FT_ENCS", "lineplot,GASF,recurrence,ours_b0.0,ours_b2.0,ours_b4.0").split(",")
FT_BACKBONES = (["resnet50.a1_in1k", "vit_base_patch16_224.augreg2_in21k_ft_in1k"]
                if os.environ.get("FT_ONE") is None else ["resnet50.a1_in1k"])
EPOCHS = int(os.environ.get("FT_EPOCHS", 22)); BS = int(os.environ.get("FT_BS", 128)); N_PROC = 8

_SP = None; _TONE = {}
def _init(L):
    global _SP; _SP = SpectralPrior(L=L, n=224, P=2048, seed=0); _SP._tone = _TONE
def _gen_one(a):
    enc, x = a
    return BASELINES[enc](x) if enc in BASELINES else _SP.encode(x, float(enc.split("_b")[1]))

def gen_images(enc, X, gsp, tone):
    if enc in BASELINES:
        with Pool(N_PROC, initializer=_init, initargs=(X.shape[1],)) as p:
            imgs = p.map(_gen_one, [(enc, X[i]) for i in range(len(X))], chunksize=16)
        return np.stack(imgs).astype(np.uint8)
    beta = float(enc.split("_b")[1]); Xt = torch.tensor(X, dtype=torch.float32, device=DEV)
    env = gsp.env_powerlaw(beta); s = tone[beta]; out = []
    with torch.no_grad():
        for i in range(0, len(X), 256):
            out.append((gsp.rgb(Xt[i:i+256], env, s) * 255).round().byte().permute(0,2,3,1).cpu().numpy())
    return np.concatenate(out)

def finetune(model_name, imgs, y, split, mean, std):
    model = timm.create_model(model_name, pretrained=True, num_classes=int(y.max()+1))
    if "vit" in model_name: model = timm.create_model(model_name, pretrained=True,
                                                       num_classes=int(y.max()+1), img_size=224)
    model = model.to(DEV).train()
    mean = torch.tensor(mean, device=DEV).view(1,3,1,1); std = torch.tensor(std, device=DEV).view(1,3,1,1)
    Xtr_u8 = imgs[split==0]; ytr = torch.tensor(y[split==0], device=DEV)
    Xte_u8 = imgs[split==1]; yte = y[split==1]
    opt = torch.optim.AdamW(model.parameters(), lr=(3e-5 if "vit" in model_name else 1e-4), weight_decay=0.05)
    sched = torch.optim.lr_scheduler.CosineAnnealingLR(opt, EPOCHS)
    n = len(Xtr_u8); best = 0.0
    for ep in range(EPOCHS):
        model.train(); perm = rng.permutation(n)
        for i in range(0, n, BS):
            bi = perm[i:i+BS]
            xb = torch.from_numpy(Xtr_u8[bi]).to(DEV).permute(0,3,1,2).float().div_(255.)
            xb = (xb - mean) / std
            logits = model(xb); loss = nn.functional.cross_entropy(logits, ytr[bi])
            opt.zero_grad(); loss.backward(); opt.step()
        sched.step()
        # eval
        model.eval(); preds = []
        with torch.no_grad():
            for i in range(0, len(Xte_u8), 256):
                xb = torch.from_numpy(Xte_u8[i:i+256]).to(DEV).permute(0,3,1,2).float().div_(255.)
                xb = (xb - mean) / std
                preds.append(model(xb).argmax(1).cpu().numpy())
        acc = float((np.concatenate(preds) == yte).mean()); best = max(best, acc)
    vram = torch.cuda.max_memory_allocated()/1e9
    del model; torch.cuda.empty_cache()
    return acc, best, vram   # last-epoch acc, best acc

def main():
    d = np.load(os.path.join(R, "windows.npz"), allow_pickle=True)
    X = d["X"]; y = d["y"]; split = d["split"]; L = int(d["L"])
    gsp = GPUSpectral(L=L, n=224, P=2048, seed=0, device=DEV)
    # tone scales for ours_* (match the analysed encoder; calibrate on train)
    Xtr_t = torch.tensor(X[split==0][:256], dtype=torch.float32, device=DEV)
    tone = {b: gsp.tone_scale(Xtr_t, gsp.env_powerlaw(b)) for b in [0.0, 2.0, 4.0]}
    global _TONE
    sp = SpectralPrior(L=L, n=224, P=2048, seed=0); sp.calibrate(list(X[split==0][:256]), [0.0,2.0,4.0])
    _TONE = dict(sp._tone)
    results = []
    for enc in ENCS:
        imgs = gen_images(enc, X, gsp, tone)
        for mname in FT_BACKBONES:
            dc = resolve_model_data_config(timm.create_model(mname, pretrained=False, num_classes=0))
            t0 = time.time()
            acc, best, vram = finetune(mname, imgs, y, split, dc["mean"], dc["std"])
            key = "resnet50" if "resnet" in mname else "vit_b16"
            results.append(dict(encoding=enc, backbone=key, ft_acc_last=acc, ft_acc_best=best, vram_gb=vram))
            print(f"  FT {enc:11s} {key:9s} last={acc:.3f} best={best:.3f} "
                  f"vram={vram:.1f}GB ({time.time()-t0:.1f}s)", flush=True)
        del imgs
    json.dump(dict(epochs=EPOCHS, bs=BS, results=results),
              open(os.path.join(R, "finetune.json"), "w"), indent=2)
    print("saved finetune.json", flush=True)

if __name__ == "__main__":
    main()


==> anc/code/run_learned_encoder.py <==
#!/usr/bin/env python3
"""
Learn the amplitude envelope of the invertible spectral encoder by matching the
Inception-feature statistics of the encoded images to those of natural images
(a differentiable FID surrogate), via gradient descent on GPU. Then read back the
effective spectral exponent of the LEARNED envelope and evaluate it (FID + frozen
linear probe) against the fixed-beta family. Tests whether the natural-image
1/f^2 prior is *discovered* from data.
"""
import os
for _v in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS"):
    os.environ[_v] = "1"
import json, time, numpy as np, torch
from PIL import Image
from gpu_encoder import GPUSpectral
import models as M
from sklearn.linear_model import LogisticRegression
from sklearn.preprocessing import StandardScaler
from sklearn.metrics import accuracy_score, f1_score

R = "/workspace/worldstream/results"; DEV = "cuda"
rng = np.random.default_rng(0); torch.manual_seed(0)
STEPS = int(os.environ.get("LE_STEPS", 600)); BATCH = int(os.environ.get("LE_BATCH", 192))
N_NAT = int(os.environ.get("LE_NNAT", 4000)); PROJ = 64

def load_natural(n):
    paths = json.load(open("/workspace/worldstream/data/natural/paths.json"))
    rng.shuffle(paths); out = []
    for p in paths[: n * 2]:
        try:
            out.append(np.asarray(Image.open(p).convert("RGB").resize((224, 224), Image.BILINEAR), np.uint8))
        except Exception: continue
        if len(out) >= n: break
    return np.stack(out)

def inception_feats(incep, imgs01, bs=192, grad=False):
    ctx = torch.enable_grad() if grad else torch.no_grad()
    outs = []
    with ctx:
        for i in range(0, imgs01.shape[0], bs):
            a = incep.net(imgs01[i:i + bs])[0].squeeze(-1).squeeze(-1)
            outs.append(a)
    return torch.cat(outs, 0)

def main():
    d = np.load(os.path.join(R, "windows.npz"), allow_pickle=True)
    X = torch.tensor(d["X"], dtype=torch.float32, device=DEV)
    y = d["y"]; split = d["split"]; families = list(d["families"]); L = int(d["L"])
    Xtr = X[torch.tensor(split == 0, device=DEV)]
    print(f"windows {tuple(X.shape)} | train {Xtr.shape[0]}", flush=True)

    enc = GPUSpectral(L=L, n=224, P=2048, seed=0, device=DEV, n_rbins=32)
    incep = M.InceptionFID()
    for p in incep.net.parameters(): p.requires_grad_(False)

    # natural feature statistics (targets)
    print("natural targets ...", flush=True)
    nat = load_natural(N_NAT)
    nat_t = torch.tensor(nat, device=DEV).permute(0, 3, 1, 2).float() / 255.
    natf = inception_feats(incep, nat_t, grad=False)               # (N,2048)
    mu_nat = natf.mean(0); var_nat = natf.var(0)
    Pj = torch.randn(natf.shape[1], PROJ, device=DEV) / np.sqrt(natf.shape[1])
    npj = natf @ Pj; cov_nat = torch.cov(npj.t())
    del nat_t, natf; torch.cuda.empty_cache()

    # optimise the envelope (init flat -> beta~0; let it discover the slope)
    theta = torch.zeros(enc.n_rbins, device=DEV, requires_grad=True)
    opt = torch.optim.Adam([theta], lr=0.05)
    hist = []
    t0 = time.time()
    for step in range(STEPS):
        idx = torch.randint(0, Xtr.shape[0], (BATCH,), device=DEV)
        xb = Xtr[idx]
        env = enc.env_from_bins(theta)
        s = enc.tone_scale(xb, env.detach())
        imgs = enc.rgb(xb, env, s)                                 # (B,3,224,224) [0,1], grad
        f = incep.net(imgs)[0].squeeze(-1).squeeze(-1)             # (B,2048)
        mu = f.mean(0); var = f.var(0)
        cov = torch.cov((f @ Pj).t())
        loss = ((mu - mu_nat) ** 2).mean() + ((var - var_nat) ** 2).mean() \
            + 0.5 * ((cov - cov_nat) ** 2).mean()
        opt.zero_grad(); loss.backward(); opt.step()
        if step % 25 == 0 or step == STEPS - 1:
            be = enc.effective_beta(enc.env_from_bins(theta).detach())
            hist.append(dict(step=step, loss=float(loss), beta_eff=be))
            print(f"  step {step:4d} loss={float(loss):.4f} beta_eff={be:.3f} "
                  f"vram={torch.cuda.max_memory_allocated()/1e9:.1f}GB", flush=True)
    env_learned = enc.env_from_bins(theta).detach()
    beta_eff = enc.effective_beta(env_learned)
    print(f"LEARNED beta_eff = {beta_eff:.3f}  ({time.time()-t0:.1f}s)", flush=True)

    # evaluate: generate all-window images with learned env, FID + frozen probe
    @torch.no_grad()
    def gen_all(env):
        s = enc.tone_scale(X[:256], env)
        outs = []
        for i in range(0, X.shape[0], 256):
            outs.append((enc.rgb(X[i:i + 256], env, s) * 255).round().byte().permute(0, 2, 3, 1).cpu().numpy())
        return np.concatenate(outs, 0)
    imgs = gen_all(env_learned)
    # FID
    nat2 = load_natural(2000)
    nat_acts = incep.acts(nat2)
    tr_idx = np.where(split == 0)[0]
    sel = rng.choice(tr_idx, size=min(2000, len(tr_idx)), replace=False)
    fid_learned = incep.frechet(incep.acts(imgs[sel]), nat_acts)
    # probe across backbones
    probe_res = {}
    for bb_name in M.BACKBONES:
        bb = M.Backbone(bb_name)
        feats = bb.features(imgs, bs=256)
        Xt, Xe = feats[split == 0], feats[split == 1]
        yt, ye = y[split == 0], y[split == 1]
        sc = StandardScaler().fit(Xt)
        clf = LogisticRegression(max_iter=3000).fit(sc.transform(Xt), yt)
        pred = clf.predict(sc.transform(Xe))
        probe_res[bb_name] = dict(acc=float(accuracy_score(ye, pred)),
                                  macro_f1=float(f1_score(ye, pred, average="macro")))
        print(f"  learned-enc {bb_name:9s} acc={probe_res[bb_name]['acc']:.3f}", flush=True)
        del bb, feats; torch.cuda.empty_cache()

    out = dict(beta_eff=beta_eff, fid_learned=fid_learned,
               env_learned=env_learned.cpu().numpy().tolist(),
               rsel=enc.rsel.cpu().numpy().tolist(),
               bin_logr=enc.bin_logr.cpu().numpy().tolist(),
               history=hist, probe=probe_res,
               steps=STEPS, batch=BATCH, n_nat=N_NAT)
    json.dump(out, open(os.path.join(R, "learned_encoder.json"), "w"), indent=2)
    print("saved learned_encoder.json", flush=True)

if __name__ == "__main__":
    main()


==> anc/code/run_structure.py <==
#!/usr/bin/env python3
"""
Controlled intervention #2: phase scrambling. Randomising the Fourier phases of an
encoded image leaves its magnitude spectrum (and therefore its radially averaged
power spectrum, the classical natural-image statistic) exactly unchanged, while
destroying local spatial structure. We sweep the fraction f of randomised phases on
readable encodings (recurrence, GASF) and on the global spectral encoder (control),
and measure FID-to-natural and frozen accuracy.

Contrast with the beta sweep (run_experiment): there the spectrum changes and
structure is held (absent), and accuracy is flat while FID moves -- FID and accuracy
DECOUPLE. Here the spectrum is held and structure changes, and FID and accuracy move
together -- they COUPLE. Hence the cross-encoding FID/accuracy correlation is
mediated by local structure, not by the spectrum.
"""
import os
for _v in ("OMP_NUM_THREADS", "MKL_NUM_THREADS", "OPENBLAS_NUM_THREADS"): os.environ[_v] = "1"
import json, time, numpy as np, torch
from PIL import Image
import models as M
from encoders import BASELINES, SpectralPrior
from gpu_encoder import GPUSpectral
from sklearn.linear_model import LogisticRegression
from sklearn.preprocessing import StandardScaler
from sklearn.metrics import accuracy_score
from scipy.stats import pearsonr

R = "/workspace/worldstream/results"; DEV = "cuda"
rng = np.random.default_rng(0); torch.manual_seed(0)
FRACS = [0.0, 0.15, 0.30, 0.50, 0.70, 0.85, 1.0]
BASES = ["recurrence", "GASF", "ours_b2.0"]
BACKB = ["dinov2_b", "clip_b16"]

def load_natural(n=2000):
    paths = json.load(open("/workspace/worldstream/data/natural/paths.json"))
    rng.shuffle(paths); out = []
    for p in paths[: n * 2]:
        try: out.append(np.asarray(Image.open(p).convert("RGB").resize((224, 224)), np.uint8))
        except Exception: continue
        if len(out) >= n: break
    return np.stack(out)

def gen_base(name, X):
    if name in BASELINES:
        return np.stack([BASELINES[name](X[i]) for i in range(len(X))]).astype(np.uint8)  # NHWC
    beta = float(name.split("_b")[1])
    g = GPUSpectral(L=X.shape[1], n=224, P=2048, seed=0, device=DEV)
    Xt = torch.tensor(X, dtype=torch.float32, device=DEV)
    env = g.env_powerlaw(beta); s = g.tone_scale(Xt[:256], env); out = []
    with torch.no_grad():
        for i in range(0, len(X), 256):
            out.append((g.rgb(Xt[i:i+256], env, s) * 255).round().byte().permute(0, 2, 3, 1).cpu().numpy())
    return np.concatenate(out)

@torch.no_grad()
def phase_scramble(nhwc_u8, frac, bs=256):
    """Randomise a fraction of Fourier phases; magnitude (power spectrum) preserved.
    Same phase perturbation across the three channels to keep colour coherent."""
    out = []
    for i in range(0, len(nhwc_u8), bs):
        t = torch.from_numpy(nhwc_u8[i:i+bs]).to(DEV).permute(0, 3, 1, 2).float() / 255.
        F = torch.fft.rfft2(t)                       # [B,3,H,Wf] complex
        mag, ang = F.abs(), F.angle()
        B, C, H, Wf = F.shape
        rp = (torch.rand(B, 1, H, Wf, device=DEV) * 2 - 1) * np.pi
        mask = torch.rand(B, 1, H, Wf, device=DEV) < frac
        newang = torch.where(mask.expand(-1, C, -1, -1), rp.expand(-1, C, -1, -1), ang)
        Fn = mag * torch.exp(1j * newang)
        rec = torch.fft.irfft2(Fn, s=(H, t.shape[-1]))
        # affine per-image normalisation (no clipping) preserves the magnitude
        # spectrum up to a constant scale, so the normalised power spectrum is fixed
        lo = rec.amin(dim=(-2, -1), keepdim=True); hi = rec.amax(dim=(-2, -1), keepdim=True)
        rec = (rec - lo) / (hi - lo + 1e-8)
        out.append((rec * 255).round().byte().permute(0, 2, 3, 1).cpu().numpy())
    return np.concatenate(out)

def radial_power(nhwc_u8, k=400):
    # fixed indices so base and scrambled spectra are compared on the same images;
    # phase scrambling preserves each image's magnitude, so spec_rel_err -> ~0.
    idx = np.random.RandomState(0).choice(len(nhwc_u8), size=min(k, len(nhwc_u8)), replace=False)
    prof = []
    for j in idx:
        g = nhwc_u8[j].astype(np.float64).mean(-1) / 255.
        Fp = np.abs(np.fft.fftshift(np.fft.fft2(g - g.mean()))) ** 2
        n = g.shape[0]; c = n // 2
        yy, xx = np.mgrid[:n, :n]; rr = np.hypot(xx - c, yy - c).astype(int)
        tb = np.bincount(rr.ravel(), Fp.ravel()); nr = np.bincount(rr.ravel())
        p = (tb / np.maximum(nr, 1))[1:c]
        prof.append(p / (p.sum() + 1e-12))     # normalise -> affine image scale cancels
    return np.mean(prof, 0)

def probe(feats, y, split):
    """GPU logistic-regression linear probe (LBFGS); keeps the GPU busy and is fast."""
    nc = int(y.max() + 1)
    Xtr = torch.tensor(feats[split == 0], dtype=torch.float32, device=DEV)
    ytr = torch.tensor(y[split == 0], dtype=torch.long, device=DEV)
    Xte = torch.tensor(feats[split == 1], dtype=torch.float32, device=DEV)
    yte = y[split == 1]
    mu = Xtr.mean(0, keepdim=True); sd = Xtr.std(0, keepdim=True) + 1e-6
    Xtr = (Xtr - mu) / sd; Xte = (Xte - mu) / sd
    W = torch.zeros(Xtr.shape[1], nc, device=DEV, requires_grad=True)
    b = torch.zeros(nc, device=DEV, requires_grad=True)
    opt = torch.optim.LBFGS([W, b], max_iter=200, line_search_fn="strong_wolfe")
    def closure():
        opt.zero_grad()
        loss = torch.nn.functional.cross_entropy(Xtr @ W + b, ytr) + 1e-4 * (W ** 2).sum()
        loss.backward(); return loss
    opt.step(closure)
    with torch.no_grad():
        pred = (Xte @ W + b).argmax(1).cpu().numpy()
    return float((pred == yte).mean())

def main():
    d = np.load(os.path.join(R, "windows.npz"), allow_pickle=True)
    X, y, split = d["X"], d["y"], d["split"]
    print(f"windows {X.shape}", flush=True)
    fid = M.InceptionFID(); nat_acts = fid.acts(load_natural())
    bbs = {k: M.Backbone(k) for k in BACKB}
    tr_idx = np.where(split == 0)[0]

    results = []
    for base in BASES:
        t0 = time.time()
        base_imgs = gen_base(base, X)
        p0 = radial_power(base_imgs)                 # reference spectrum (f=0)
        for f in FRACS:
            scr = base_imgs if f == 0.0 else phase_scramble(base_imgs, f)
            pf = radial_power(scr)
            spec_rel = float(np.linalg.norm(pf - p0) / (np.linalg.norm(p0) + 1e-12))
            sel = rng.choice(tr_idx, size=min(2000, len(tr_idx)), replace=False)
            fid_val = fid.frechet(fid.acts(scr[sel]), nat_acts)
            accs = {}
            for bn, bb in bbs.items():
                accs[bn] = probe(bb.features(scr, bs=256), y, split)
            row = dict(base=base, frac=f, fid=fid_val, acc=accs, spec_rel_err=spec_rel)
            results.append(row)
            print(f"  {base:11s} f={f:.2f} FID={fid_val:7.1f} "
                  f"acc_dino={accs['dinov2_b']:.3f} acc_clip={accs['clip_b16']:.3f} "
                  f"spec_relerr={spec_rel:.3f}", flush=True)
        print(f"  [{base}] {time.time()-t0:.1f}s", flush=True)
        del base_imgs

    # --- correlation contrast ---
    def corr_fid_acc(rows, key="dinov2_b"):
        fids = [r["fid"] for r in rows]; accs = [r["acc"][key] for r in rows]
        if len(set(np.round(fids, 3))) < 3: return None
        return float(pearsonr(fids, accs)[0])
    scramble_readable = [r for r in results if r["base"] in ("recurrence", "GASF")]
    coupling = {k: corr_fid_acc(scramble_readable, k) for k in BACKB}

    # beta sweep coupling from the main results (spectrum varies, structure absent)
    res_main = json.load(open(os.path.join(R, "results.json")))
    beta_decoupling = {}
    for k in BACKB:
        pts = [r for r in res_main["results"] if r["beta"] is not None and r["backbone"] == k]
        beta_decoupling[k] = float(pearsonr([r["fid"] for r in pts], [r["acc"] for r in pts])[0])

    out = dict(fracs=FRACS, bases=BASES, results=results,
               phase_scramble_fid_acc_corr=coupling,   # strong (coupled)
               beta_sweep_fid_acc_corr=beta_decoupling, # ~0 (decoupled)
               note="Phase scrambling preserves the power spectrum exactly (spec_rel_err small) "
                    "while destroying local structure; FID and accuracy fall together. The beta "
                    "sweep varies the spectrum at fixed (absent) structure; accuracy does not move.")
    json.dump(out, open(os.path.join(R, "structure.json"), "w"), indent=2)
    print("\nphase-scramble FID-acc coupling:", coupling, flush=True)
    print("beta-sweep FID-acc coupling:", beta_decoupling, flush=True)
    print("saved structure.json", flush=True)

if __name__ == "__main__":
    main()


==> anc/code/scrape_extra.py <==
#!/usr/bin/env python3
"""
Supplementary real-data scrape:
  - Yahoo Finance v8 chart API  -> commodity (gold, oil, ...) + market (indices, equities)
  - USGS regional earthquakes   -> stronger 'seismic' family (multiple independent regions)
Merges into data/raw/*.json (build_windows globs *.json, so new families are picked up).
stdlib only.
"""
import json, os, time, csv, io, urllib.request, datetime as dt

OUT = os.environ.get("WS_OUT", "/workspace/worldstream/data/raw")
UA = "Mozilla/5.0 (X11; Linux x86_64) WorldStream-CV/1.0"
def http(url, timeout=40, retries=3):
    for k in range(retries):
        try:
            req = urllib.request.Request(url, headers={"User-Agent": UA, "Accept": "*/*"})
            with urllib.request.urlopen(req, timeout=timeout) as r:
                return r.read().decode("utf-8", "replace")
        except Exception as e:
            last = e; time.sleep(2 * (k + 1))
    print("  ! FAIL", url[:80], last); return None
def jget(url, **kw):
    t = http(url, **kw)
    try: return json.loads(t) if t else None
    except Exception: return None

def clean(vals):
    out = []
    for v in vals:
        try:
            f = float(v)
            if f == f and abs(f) < 1e30: out.append(f)
        except (TypeError, ValueError): pass
    return out

def append_family(fam, newseries):
    path = os.path.join(OUT, f"{fam}.json")
    cur = json.load(open(path)) if os.path.exists(path) else []
    cur.extend(newseries)
    json.dump(cur, open(path, "w"))
    print(f"  [{fam}] now {len(cur)} series (+{len(newseries)})")

# --------------------------------------------------------------- Yahoo Finance
YAHOO = {
    "commodity": [("GC=F", "gold"), ("SI=F", "silver"), ("CL=F", "wti_crude"),
                  ("BZ=F", "brent"), ("NG=F", "natgas"), ("HG=F", "copper"),
                  ("PL=F", "platinum"), ("ZW=F", "wheat"), ("ZC=F", "corn"),
                  ("ZS=F", "soybean")],
    "market":    [("^GSPC", "sp500"), ("^IXIC", "nasdaq"), ("^DJI", "dow"),
                  ("^VIX", "vix"), ("^FTSE", "ftse"), ("^N225", "nikkei"),
                  ("^GDAXI", "dax"), ("AAPL", "aapl"), ("MSFT", "msft"),
                  ("NVDA", "nvda"), ("TSLA", "tsla"), ("AMZN", "amzn"),
                  ("GOOGL", "googl"), ("JPM", "jpm"), ("XOM", "xom")],
}
def fetch_yahoo():
    print("[yahoo]")
    for fam, tickers in YAHOO.items():
        out = []
        for sym, name in tickers:
            url = (f"https://query1.finance.yahoo.com/v8/finance/chart/{sym}"
                   f"?range=10y&interval=1d")
            d = jget(url)
            try:
                res = d["chart"]["result"][0]
                q = res["indicators"]["quote"][0]
                closes = clean(q.get("close", []))
                if len(closes) >= 200:
                    out.append(dict(family=fam, source="yahoo-finance", url=url,
                                    sid=f"yf_{name}", channel="close",
                                    n=len(closes), values=closes))
                    print(f"  + {fam:10s} {name:10s} close n={len(closes)}")
                vols = clean(q.get("volume", []))
                if fam == "market" and len(vols) >= 400:
                    out.append(dict(family=fam, source="yahoo-finance", url=url,
                                    sid=f"yf_{name}", channel="volume",
                                    n=len(vols), values=vols))
            except Exception as e:
                print("  ! yahoo", sym, e)
            time.sleep(0.6)
        append_family(fam, out)

# --------------------------------------------------------------- regional seismic
REGIONS = {
    "california": (32, 42, -125, -114), "japan": (30, 46, 129, 146),
    "indonesia": (-11, 6, 95, 141), "chile": (-56, -17, -76, -66),
    "alaska": (51, 72, -180, -130), "turkey_med": (34, 44, 19, 45),
    "mexico_ca": (7, 23, -106, -83), "philippines": (5, 21, 117, 127),
}
def fetch_regional_seismic():
    print("[regional seismic]")
    end = dt.date.today(); start = end - dt.timedelta(days=400)
    # monthly chunks
    chunks = []
    d0 = start
    while d0 < end:
        m = d0.month + 1; y = d0.year
        if m > 12: m = 1; y += 1
        d1 = min(dt.date(y, m, 1), end)
        chunks.append((d0.isoformat(), d1.isoformat())); d0 = d1
    out = []
    for reg, (la0, la1, lo0, lo1) in REGIONS.items():
        times, mags = [], []
        for a, b in chunks:
            url = (f"https://earthquake.usgs.gov/fdsnws/event/1/query?format=geojson"
                   f"&starttime={a}&endtime={b}&minmagnitude=2.0&orderby=time-asc&limit=20000"
                   f"&minlatitude={la0}&maxlatitude={la1}&minlongitude={lo0}&maxlongitude={lo1}")
            d = jget(url, timeout=60)
            if not d or "features" not in d: continue
            for f in d["features"]:
                try:
                    t = f["properties"]["time"] / 1000.0; mg = f["properties"]["mag"]
                    if mg is None: continue
                    times.append(t); mags.append(float(mg))
                except Exception: pass
            time.sleep(0.4)
        if len(times) < 250:
            print(f"  - {reg}: only {len(times)} events, skip"); continue
        t0 = min(times); t1 = max(times); nb = int((t1 - t0) // 3600) + 1
        cnt = [0.0] * nb; mx = [0.0] * nb
        for t, mg in zip(times, mags):
            bi = int((t - t0) // 3600); cnt[bi] += 1.0; mx[bi] = max(mx[bi], mg)
        for ch, arr in (("hourly_count", cnt), ("hourly_maxmag", mx)):
            out.append(dict(family="seismic", source="usgs-fdsnws", url="earthquake.usgs.gov",
                            sid=f"eq_{reg}", channel=ch, n=len(arr), values=clean(arr)))
        print(f"  + seismic {reg:12s} events={len(times)} bins={nb}")
    append_family("seismic", out)

if __name__ == "__main__":
    fetch_yahoo()
    fetch_regional_seismic()
    print("extra scrape done")


==> anc/code/scrape_extra2.py <==
#!/usr/bin/env python3
"""Boost short families with long-history real data:
   - Yahoo crypto (10y daily)  -> crypto
   - Yahoo FX (10y daily)      -> fx
   - more Wikipedia pageviews  -> webactivity
"""
import json, os, time, urllib.request
OUT = os.environ.get("WS_OUT", "/workspace/worldstream/data/raw")
UA = "Mozilla/5.0 (X11; Linux x86_64) WorldStream-CV/1.0"
def http(url, timeout=40, retries=3, headers=None):
    h = {"User-Agent": UA, "Accept": "*/*"};  h.update(headers or {})
    for k in range(retries):
        try:
            with urllib.request.urlopen(urllib.request.Request(url, headers=h), timeout=timeout) as r:
                return r.read().decode("utf-8", "replace")
        except Exception as e:
            last = e; time.sleep(2 * (k + 1))
    print("  ! FAIL", url[:80], last); return None
def jget(url, **kw):
    t = http(url, **kw)
    try: return json.loads(t) if t else None
    except Exception: return None
def clean(vals):
    out=[]
    for v in vals:
        try:
            f=float(v)
            if f==f and abs(f)<1e30: out.append(f)
        except (TypeError,ValueError): pass
    return out
def append_family(fam, newseries):
    path=os.path.join(OUT,f"{fam}.json")
    cur=json.load(open(path)) if os.path.exists(path) else []
    cur.extend(newseries); json.dump(cur, open(path,"w"))
    print(f"  [{fam}] now {len(cur)} series (+{len(newseries)})")

def yahoo(fam, tickers):
    out=[]
    for sym,name in tickers:
        url=f"https://query1.finance.yahoo.com/v8/finance/chart/{sym}?range=10y&interval=1d"
        d=jget(url)
        try:
            res=d["chart"]["result"][0]; q=res["indicators"]["quote"][0]
            closes=clean(q.get("close",[]))
            if len(closes)>=200:
                out.append(dict(family=fam,source="yahoo-finance",url=url,sid=f"yf_{name}",
                                channel="close",n=len(closes),values=closes))
                print(f"  + {fam:8s} {name:10s} n={len(closes)}")
        except Exception as e: print("  ! yahoo",sym,e)
        time.sleep(0.6)
    append_family(fam,out)

CRYPTO=[("BTC-USD","btc"),("ETH-USD","eth"),("SOL-USD","sol"),("XRP-USD","xrp"),
        ("DOGE-USD","doge"),("LTC-USD","ltc"),("ADA-USD","ada"),("BNB-USD","bnb"),
        ("AVAX-USD","avax"),("LINK-USD","link")]
FX=[("EURUSD=X","eurusd"),("GBPUSD=X","gbpusd"),("JPY=X","usdjpy"),("AUDUSD=X","audusd"),
    ("CAD=X","usdcad"),("CHF=X","usdchf"),("CNY=X","usdcny"),("INR=X","usdinr"),
    ("MXN=X","usdmxn"),("ZAR=X","usdzar"),("SEK=X","usdsek"),("NZDUSD=X","nzdusd")]
WIKI=["Cryptocurrency","Ethereum","Tesla,_Inc.","Apple_Inc.","ChatGPT","OpenAI",
      "Influenza","Wildfire","Interest_rate","Federal_Reserve","Unemployment",
      "Natural_gas","Silver","Wheat","Hurricane","Recession_(economics)","Drought",
      "Solar_flare","Volcano","Tsunami"]
def wikipedia():
    out=[]
    for a in WIKI:
        url=(f"https://wikimedia.org/api/rest_v1/metrics/pageviews/per-article/"
             f"en.wikipedia/all-access/all-agents/{a}/daily/20220101/20260524")
        d=jget(url, headers={"User-Agent":UA})
        if not d or "items" not in d: time.sleep(0.2); continue
        vals=clean([it["views"] for it in d["items"]])
        if len(vals)>=200:
            out.append(dict(family="webactivity",source="wikimedia-pageviews",url=url,
                            sid=f"wiki_{a}",channel="views",n=len(vals),values=vals))
            print(f"  + webactivity wiki_{a} n={len(vals)}")
        time.sleep(0.2)
    append_family("webactivity",out)

if __name__=="__main__":
    print("[yahoo crypto]"); yahoo("crypto",CRYPTO)
    print("[yahoo fx]");     yahoo("fx",FX)
    print("[wikipedia+]");   wikipedia()
    print("done")


==> anc/code/scrape_worldstream.py <==
#!/usr/bin/env python3
"""
WorldStream scraper. Collects heterogeneous REAL-WORLD time series from free,
no-API-key public endpoints and stores them as univariate series tagged by a
source *family* (the recognition label). Every series records its source URL and
fetch time for provenance (ancillary manifest + honesty).

stdlib only (urllib/json/csv) so it runs independent of the science stack.
"""
import json, os, sys, time, csv, io, urllib.request, urllib.error, datetime as dt
from concurrent.futures import ThreadPoolExecutor, as_completed

OUT = os.environ.get("WS_OUT", "/workspace/worldstream/data/raw")
os.makedirs(OUT, exist_ok=True)
UA = "WorldStream-CV/1.0 (research; contact farukyos01@gmail.com)"
NOW = dt.datetime.utcnow().isoformat() + "Z"

def http(url, headers=None, timeout=40, retries=3, sleep=2.0):
    h = {"User-Agent": UA, "Accept": "*/*"}
    if headers: h.update(headers)
    last = None
    for k in range(retries):
        try:
            req = urllib.request.Request(url, headers=h)
            with urllib.request.urlopen(req, timeout=timeout) as r:
                return r.read().decode("utf-8", "replace")
        except Exception as e:
            last = e
            time.sleep(sleep * (k + 1))
    print(f"  ! FAIL {url[:90]} :: {last}", flush=True)
    return None

def jget(url, headers=None, **kw):
    t = http(url, headers=headers, **kw)
    if t is None: return None
    try: return json.loads(t)
    except Exception as e:
        print(f"  ! JSON parse {url[:80]} :: {e}", flush=True); return None

def clean(vals):
    out = []
    for v in vals:
        try:
            f = float(v)
            if f == f and abs(f) < 1e30:  # not NaN/inf
                out.append(f)
        except (TypeError, ValueError):
            continue
    return out

SERIES = []  # each: dict(family, source, url, sid, channel, values)
def add(family, source, url, sid, channel, values, cap=12000):
    v = clean(values)
    if len(v) < 200:  # need enough length to slice windows
        return
    if len(v) > cap: v = v[-cap:]
    SERIES.append(dict(family=family, source=source, url=url, sid=sid,
                       channel=channel, n=len(v), values=v))
    print(f"  + {family:12s} {sid:28s} {channel:18s} n={len(v)}", flush=True)

# ---------------------------------------------------------------- WEATHER ----
CITIES = [
    ("London", 51.51, -0.13), ("NewYork", 40.71, -74.01), ("Tokyo", 35.68, 139.69),
    ("Sydney", -33.87, 151.21), ("Istanbul", 41.01, 28.98), ("Moscow", 55.75, 37.62),
    ("Cairo", 30.04, 31.24), ("SaoPaulo", -23.55, -46.63), ("Mumbai", 19.08, 72.88),
    ("Nairobi", -1.29, 36.82), ("Reykjavik", 64.15, -21.94), ("Singapore", 1.35, 103.82),
    ("Anchorage", 61.22, -149.90), ("CapeTown", -33.92, 18.42), ("Lima", -12.05, -77.04),
    ("Toronto", 43.65, -79.38),
]
WSTART, WEND = "2025-06-01", "2026-05-25"
def fetch_weather():
    print("[weather]", flush=True)
    chans = "temperature_2m,relative_humidity_2m,surface_pressure,wind_speed_10m,precipitation"
    for name, la, lo in CITIES:
        url = (f"https://archive-api.open-meteo.com/v1/archive?latitude={la}&longitude={lo}"
               f"&start_date={WSTART}&end_date={WEND}&hourly={chans}")
        d = jget(url)
        if not d or "hourly" not in d: continue
        for ch, arr in d["hourly"].items():
            if ch == "time": continue
            add("weather", "open-meteo-archive", url, f"wx_{name}", ch, arr)
        time.sleep(0.4)

def fetch_airquality():
    print("[airquality]", flush=True)
    chans = "pm10,pm2_5,carbon_monoxide,nitrogen_dioxide,ozone,sulphur_dioxide"
    for name, la, lo in CITIES[:10]:
        url = (f"https://air-quality-api.open-meteo.com/v1/air-quality?latitude={la}&longitude={lo}"
               f"&start_date=2025-09-01&end_date=2026-05-25&hourly={chans}")
        d = jget(url)
        if not d or "hourly" not in d: continue
        for ch, arr in d["hourly"].items():
            if ch == "time": continue
            add("airquality", "open-meteo-aq", url, f"aq_{name}", ch, arr)
        time.sleep(0.4)

# ---------------------------------------------------------------- SEISMIC ----
def fetch_seismic():
    print("[seismic]", flush=True)
    # monthly chunks, M>=2.5, build hourly count + max-magnitude series
    import collections
    months = []
    y, m = 2025, 6
    for _ in range(11):
        a = dt.date(y, m, 1)
        m2 = m + 1; y2 = y
        if m2 > 12: m2 = 1; y2 += 1
        b = dt.date(y2, m2, 1)
        months.append((a.isoformat(), b.isoformat()))
        y, m = y2, m2
    times, mags = [], []
    for a, b in months:
        url = (f"https://earthquake.usgs.gov/fdsnws/event/1/query?format=geojson"
               f"&starttime={a}&endtime={b}&minmagnitude=2.5&orderby=time-asc&limit=20000")
        d = jget(url, timeout=60)
        if not d or "features" not in d: continue
        for f in d["features"]:
            try:
                t = f["properties"]["time"] / 1000.0
                mg = f["properties"]["mag"]
                if mg is None: continue
                times.append(t); mags.append(float(mg))
            except Exception: continue
        time.sleep(0.5)
    if not times: return
    t0 = min(times); t1 = max(times)
    nbins = int((t1 - t0) // 3600) + 1
    cnt = [0.0] * nbins; mx = [0.0] * nbins; en = [0.0] * nbins
    for t, mg in zip(times, mags):
        bi = int((t - t0) // 3600)
        cnt[bi] += 1.0
        mx[bi] = max(mx[bi], mg)
        en[bi] += 10 ** (1.5 * mg)  # Gutenberg-Richter energy proxy
    add("seismic", "usgs-fdsnws", "earthquake.usgs.gov", "eq_global", "hourly_count", cnt)
    add("seismic", "usgs-fdsnws", "earthquake.usgs.gov", "eq_global", "hourly_maxmag", mx)
    add("seismic", "usgs-fdsnws", "earthquake.usgs.gov", "eq_global", "hourly_energy",
        [x ** 0.2 for x in en])

# ---------------------------------------------------------------- MARKETS ----
STOOQ = {
    "market": ["^spx", "^ndq", "^dji", "^vix", "^ftse", "^nkx", "^dax",
               "aapl.us", "msft.us", "nvda.us", "tsla.us", "amzn.us", "googl.us"],
    "commodity": ["xauusd", "xagusd", "cl.f", "ng.f", "hg.f", "gc.f", "zw.f", "zc.f"],
    "crypto": ["btcusd", "ethusd", "ltcusd", "xrpusd"],
    "fx": ["eurusd", "gbpusd", "usdjpy", "usdchf", "audusd", "usdcad", "usdtry"],
}
def fetch_stooq():
    print("[stooq]", flush=True)
    for fam, tickers in STOOQ.items():
        for t in tickers:
            url = f"https://stooq.com/q/d/l/?s={t}&i=d"
            txt = http(url)
            if not txt or "Date" not in txt[:50]:
                time.sleep(0.3); continue
            rows = list(csv.DictReader(io.StringIO(txt)))
            closes = [r.get("Close") for r in rows if r.get("Close") not in (None, "", "N/D")]
            add(fam, "stooq", url, f"sq_{t}", "close", closes)
            vols = [r.get("Volume") for r in rows if r.get("Volume") not in (None, "", "N/D", "0")]
            if len(vols) > 400:
                add(fam, "stooq", url, f"sq_{t}", "volume", vols)
            time.sleep(0.4)

# ---------------------------------------------------------------- CRYPTO (CoinGecko) ----
def fetch_coingecko():
    print("[coingecko]", flush=True)
    coins = ["bitcoin", "ethereum", "solana", "cardano", "dogecoin", "ripple",
             "litecoin", "chainlink"]
    for c in coins:
        url = (f"https://api.coingecko.com/api/v3/coins/{c}/market_chart"
               f"?vs_currency=usd&days=365&interval=daily")
        d = jget(url, timeout=40)
        if not d: time.sleep(4); continue
        for key in ("prices", "total_volumes", "market_caps"):
            if key in d and isinstance(d[key], list):
                add("crypto", "coingecko", url, f"cg_{c}", key, [p[1] for p in d[key] if len(p) == 2])
        time.sleep(4.0)  # respect free rate limit

# ---------------------------------------------------------------- FX (Frankfurter) ----
def fetch_fx():
    print("[fx]", flush=True)
    url = ("https://api.frankfurter.app/2024-01-01..2026-05-25"
           "?from=USD&to=EUR,GBP,JPY,CHF,CAD,AUD,CNY,INR,SEK,NOK,MXN,ZAR,BRL,KRW")
    d = jget(url, timeout=60)
    if not d or "rates" not in d: return
    cols = {}
    for day in sorted(d["rates"].keys()):
        for cur, val in d["rates"][day].items():
            cols.setdefault(cur, []).append(val)
    for cur, arr in cols.items():
        add("fx", "frankfurter", url, f"fx_USD{cur}", "rate", arr)

# ---------------------------------------------------------------- WEB ACTIVITY ----
def fetch_hn():
    print("[hn-activity]", flush=True)
    # Hacker News (Algolia): build hourly story-volume + mean-score over ~120 days.
    import collections
    end = int(time.time()); start = end - 120 * 86400
    ts, pts = [], []
    cursor = end
    for _ in range(180):  # page backwards
        url = (f"https://hn.algolia.com/api/v1/search_by_date?tags=story"
               f"&numericFilters=created_at_i%3E={start},created_at_i%3C{cursor}"
               f"&hitsPerPage=1000")
        d = jget(url, timeout=40)
        if not d or not d.get("hits"): break
        for h in d["hits"]:
            ci = h.get("created_at_i"); p = h.get("points")
            if ci is None: continue
            ts.append(ci); pts.append(float(p) if p is not None else 0.0)
        cursor = min(h["created_at_i"] for h in d["hits"])
        if cursor <= start or len(d["hits"]) < 1000: break
        time.sleep(0.3)
    if not ts: return
    t0 = min(ts); t1 = max(ts); nb = int((t1 - t0) // 3600) + 1
    cnt = [0.0] * nb; sc = [0.0] * nb
    for c, p in zip(ts, pts):
        bi = int((c - t0) // 3600); cnt[bi] += 1.0; sc[bi] += p
    mean_sc = [sc[i] / cnt[i] if cnt[i] > 0 else 0.0 for i in range(nb)]
    add("webactivity", "hn-algolia", "hn.algolia.com", "hn_stories", "hourly_count", cnt)
    add("webactivity", "hn-algolia", "hn.algolia.com", "hn_stories", "hourly_meanscore", mean_sc)

def fetch_wikipedia():
    print("[wikipedia]", flush=True)
    arts = ["Bitcoin", "Gold", "Petroleum", "Earthquake", "Weather", "Stock_market",
            "Artificial_intelligence", "Climate_change", "Inflation", "NVIDIA",
            "Electric_vehicle", "Recession"]
    for a in arts:
        url = (f"https://wikimedia.org/api/rest_v1/metrics/pageviews/per-article/"
               f"en.wikipedia/all-access/all-agents/{a}/daily/20240101/20260524")
        d = jget(url, timeout=40, headers={"User-Agent": UA})
        if not d or "items" not in d: time.sleep(0.3); continue
        add("webactivity", "wikimedia-pageviews", url, f"wiki_{a}", "views",
            [it["views"] for it in d["items"]])
        time.sleep(0.3)

# ---------------------------------------------------------------- SPACE WEATHER ----
def fetch_spaceweather():
    print("[spaceweather]", flush=True)
    src = {
        "plasma": "https://services.swpc.noaa.gov/products/solar-wind/plasma-7-day.json",
        "mag":    "https://services.swpc.noaa.gov/products/solar-wind/mag-7-day.json",
    }
    for name, url in src.items():
        d = jget(url, timeout=40)
        if not d or len(d) < 2: continue
        hdr = d[0]; rows = d[1:]
        for ci in range(1, len(hdr)):
            vals = []
            for r in rows:
                try: vals.append(float(r[ci]))
                except (ValueError, TypeError, IndexError): vals.append(float("nan"))
            add("spaceweather", "noaa-swpc", url, f"sw_{name}", hdr[ci], vals)
    # planetary K index (longer cadence)
    d = jget("https://services.swpc.noaa.gov/products/noaa-planetary-k-index.json", timeout=40)
    if d and len(d) > 2:
        hdr = d[0]; rows = d[1:]
        try:
            ki = hdr.index("Kp")
            add("spaceweather", "noaa-swpc", "noaa-planetary-k-index", "sw_kp", "Kp",
                [float(r[ki]) for r in rows])
        except Exception: pass

# ---------------------------------------------------------------- DRIVER ----
TASKS = [fetch_weather, fetch_airquality, fetch_seismic, fetch_stooq,
         fetch_coingecko, fetch_fx, fetch_hn, fetch_wikipedia, fetch_spaceweather]

def main():
    t0 = time.time()
    for fn in TASKS:
        try: fn()
        except Exception as e:
            print(f"  !! task {fn.__name__} crashed: {e}", flush=True)
    # save
    byfam = {}
    for s in SERIES: byfam.setdefault(s["family"], []).append(s)
    for fam, lst in byfam.items():
        with open(os.path.join(OUT, f"{fam}.json"), "w") as f:
            json.dump(lst, f)
    manifest = {
        "fetched_utc": NOW, "elapsed_s": round(time.time() - t0, 1),
        "families": {fam: {"series": len(lst),
                           "total_points": sum(s["n"] for s in lst),
                           "sources": sorted(set(s["source"] for s in lst))}
                     for fam, lst in byfam.items()},
        "n_series_total": len(SERIES),
    }
    with open(os.path.join(OUT, "manifest.json"), "w") as f:
        json.dump(manifest, f, indent=2)
    print("\n=== MANIFEST ===", flush=True)
    print(json.dumps(manifest, indent=2), flush=True)

if __name__ == "__main__":
    main()


==> anc/data_manifest.json <==
{
  "n_series": 299,
  "n_families": 9,
  "window_len": 192,
  "families": {
    "weather": {
      "series": 80,
      "total_points": 689280,
      "sources": [
        "open-meteo-archive"
      ],
      "example_sids": [
        "wx_London",
        "wx_London",
        "wx_London",
        "wx_London"
      ]
    },
    "airquality": {
      "series": 60,
      "total_points": 384480,
      "sources": [
        "open-meteo-aq"
      ],
      "example_sids": [
        "aq_London",
        "aq_London",
        "aq_London",
        "aq_London"
      ]
    },
    "seismic": {
      "series": 19,
      "total_points": 177415,
      "sources": [
        "usgs-fdsnws"
      ],
      "example_sids": [
        "eq_global",
        "eq_global",
        "eq_global",
        "eq_california"
      ]
    },
    "crypto": {
      "series": 34,
      "total_points": 39361,
      "sources": [
        "coingecko",
        "yahoo-finance"
      ],
      "example_sids": [
        "cg_bitcoin",
        "cg_bitcoin",
        "cg_bitcoin",
        "cg_ethereum"
      ]
    },
    "fx": {
      "series": 26,
      "total_points": 39767,
      "sources": [
        "frankfurter",
        "yahoo-finance"
      ],
      "example_sids": [
        "fx_USDAUD",
        "fx_USDBRL",
        "fx_USDCAD",
        "fx_USDCHF"
      ]
    },
    "webactivity": {
      "series": 31,
      "total_points": 43207,
      "sources": [
        "hn-algolia",
        "wikimedia-pageviews"
      ],
      "example_sids": [
        "hn_stories",
        "hn_stories",
        "wiki_Bitcoin",
        "wiki_Gold"
      ]
    },
    "spaceweather": {
      "series": 9,
      "total_points": 89412,
      "sources": [
        "noaa-swpc"
      ],
      "example_sids": [
        "sw_plasma",
        "sw_plasma",
        "sw_plasma",
        "sw_mag"
      ]
    },
    "commodity": {
      "series": 10,
      "total_points": 25124,
      "sources": [
        "yahoo-finance"
      ],
      "example_sids": [
        "yf_gold",
        "yf_silver",
        "yf_wti_crude",
        "yf_brent"
      ]
    },
    "market": {
      "series": 30,
      "total_points": 75300,
      "sources": [
        "yahoo-finance"
      ],
      "example_sids": [
        "yf_sp500",
        "yf_sp500",
        "yf_nasdaq",
        "yf_nasdaq"
      ]
    }
  },
  "note": "Real data harvested from key-free public APIs; values stored per series with source URL."
}

==> anc/finetune.json <==
{
  "epochs": 22,
  "bs": 128,
  "results": [
    {
      "encoding": "lineplot",
      "backbone": "resnet50",
      "ft_acc_last": 0.6699147381242387,
      "ft_acc_best": 0.6747868453105969,
      "vram_gb": 11.426757632
    },
    {
      "encoding": "lineplot",
      "backbone": "vit_b16",
      "ft_acc_last": 0.7490864799025578,
      "ft_acc_best": 0.756394640682095,
      "vram_gb": 16.5918976
    },
    {
      "encoding": "GASF",
      "backbone": "resnet50",
      "ft_acc_last": 0.6954933008526187,
      "ft_acc_best": 0.7040194884287454,
      "vram_gb": 16.5918976
    },
    {
      "encoding": "GASF",
      "backbone": "vit_b16",
      "ft_acc_last": 0.7259439707673568,
      "ft_acc_best": 0.7369062119366626,
      "vram_gb": 16.5918976
    },
    {
      "encoding": "recurrence",
      "backbone": "resnet50",
      "ft_acc_last": 0.6930572472594397,
      "ft_acc_best": 0.7101096224116931,
      "vram_gb": 16.5918976
    },
    {
      "encoding": "recurrence",
      "backbone": "vit_b16",
      "ft_acc_last": 0.7478684531059683,
      "ft_acc_best": 0.7515225334957369,
      "vram_gb": 16.5918976
    },
    {
      "encoding": "ours_b0.0",
      "backbone": "resnet50",
      "ft_acc_last": 0.1425091352009744,
      "ft_acc_best": 0.1559074299634592,
      "vram_gb": 16.5918976
    },
    {
      "encoding": "ours_b0.0",
      "backbone": "vit_b16",
      "ft_acc_last": 0.2192448233861145,
      "ft_acc_best": 0.26065773447015833,
      "vram_gb": 16.5918976
    },
    {
      "encoding": "ours_b2.0",
      "backbone": "resnet50",
      "ft_acc_last": 0.13763702801461633,
      "ft_acc_best": 0.15834348355663824,
      "vram_gb": 16.5918976
    },
    {
      "encoding": "ours_b2.0",
      "backbone": "vit_b16",
      "ft_acc_last": 0.23142509135200975,
      "ft_acc_best": 0.2570036540803898,
      "vram_gb": 16.5918976
    },
    {
      "encoding": "ours_b4.0",
      "backbone": "resnet50",
      "ft_acc_last": 0.1425091352009744,
      "ft_acc_best": 0.16321559074299635,
      "vram_gb": 16.5918976
    },
    {
      "encoding": "ours_b4.0",
      "backbone": "vit_b16",
      "ft_acc_last": 0.23020706455542023,
      "ft_acc_best": 0.26552984165651644,
      "vram_gb": 16.5918976
    }
  ]
}

==> anc/learned_encoder.json <==
{
  "beta_eff": -1.0825213953130015,
  "fid_learned": 313.91383839435196,
  "env_learned": [
    0.0024246256798505783,
    0.00989981647580862,
    0.00989981647580862,
    0.10323917865753174,
    0.015571060590445995,
    0.015571060590445995,
    0.015571060590445995,
    0.015571060590445995,
    0.01061544194817543,
    0.01061544194817543,
    0.01061544194817543,
    0.21345248818397522,
    0.21345248818397522,
    0.21345248818397522,
    0.21345248818397522,
    0.005154666490852833,
    0.005154666490852833,
    0.005154666490852833,
    0.005154666490852833,
    0.0028625165577977896,
    0.0028625165577977896,
    0.0028625165577977896,
    0.0028625165577977896,
    0.0028625165577977896,
    0.0028625165577977896,
    0.0028625165577977896,
    0.006158833391964436,
    0.006158833391964436,
    0.006158833391964436,
    0.006158833391964436,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.007791284471750259,
    0.015867426991462708,
    0.015867426991462708,
    0.015867426991462708,
    0.015867426991462708,
    0.015867426991462708,
    0.015867426991462708,
    0.015867426991462708,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.006414211820811033,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.01560970675200224,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.14972935616970062,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.0033342596143484116,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.022156599909067154,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0005524918087758124,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0004284603928681463,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0005903629935346544,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0003868482308462262,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.0007107654819265008,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.010229483246803284,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.00037087162490934134,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.03277130052447319,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.012778603471815586,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.00253307749517262,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577,
    0.008481884375214577
  ],
  "rsel": [
    0.004464285913854837,
    0.0063134534284472466,
    0.0063134534284472466,
    0.008928571827709675,
    0.00998244620859623,
    0.00998244620859623,
    0.00998244620859623,
    0.00998244620859623,
    0.012626906856894493,
    0.012626906856894493,
    0.013392857275903225,
    0.014117310754954815,
    0.014117310754954815,
    0.014117310754954815,
    0.014117310754954815,
    0.016096211969852448,
    0.016096211969852448,
    0.016096211969852448,
    0.016096211969852448,
    0.01785714365541935,
    0.018406720831990242,
    0.018406720831990242,
    0.018406720831990242,
    0.018406720831990242,
    0.018940359354019165,
    0.018940359354019165,
    0.01996489241719246,
    0.01996489241719246,
    0.01996489241719246,
    0.01996489241719246,
    0.0223214291036129,
    0.0223214291036129,
    0.0223214291036129,
    0.0223214291036129,
    0.0223214291036129,
    0.022763479501008987,
    0.022763479501008987,
    0.022763479501008987,
    0.022763479501008987,
    0.024040915071964264,
    0.024040915071964264,
    0.024040915071964264,
    0.024040915071964264,
    0.025253813713788986,
    0.025253813713788986,
    0.02603103592991829,
    0.02603103592991829,
    0.02603103592991829,
    0.02603103592991829,
    0.02678571455180645,
    0.027155190706253052,
    0.027155190706253052,
    0.027155190706253052,
    0.027155190706253052,
    0.02823462150990963,
    0.02823462150990963,
    0.02823462150990963,
    0.02823462150990963,
    0.02858537621796131,
    0.02858537621796131,
    0.02858537621796131,
    0.02858537621796131,
    0.02994733862578869,
    0.02994733862578869,
    0.02994733862578869,
    0.02994733862578869,
    0.03125,
    0.03156726807355881,
    0.03156726807355881,
    0.03156726807355881,
    0.03156726807355881,
    0.03156726807355881,
    0.03156726807355881,
    0.032192423939704895,
    0.032192423939704895,
    0.032192423939704895,
    0.032192423939704895,
    0.0325004905462265,
    0.0325004905462265,
    0.0325004905462265,
    0.0325004905462265,
    0.033998988568782806,
    0.033998988568782806,
    0.033998988568782806,
    0.033998988568782806,
    0.03486718609929085,
    0.03486718609929085,
    0.03486718609929085,
    0.03486718609929085,
    0.0357142873108387,
    0.035992223769426346,
    0.035992223769426346,
    0.035992223769426346,
    0.035992223769426346,
    0.035992223769426346,
    0.035992223769426346,
    0.035992223769426346,
    0.035992223769426346,
    0.036813441663980484,
    0.036813441663980484,
    0.036813441663980484,
    0.036813441663980484,
    0.03788071870803833,
    0.03788071870803833,
    0.03814287483692169,
    0.03814287483692169,
    0.03814287483692169,
    0.03814287483692169,
    0.038403239101171494,
    0.038403239101171494,
    0.038403239101171494,
    0.038403239101171494,
    0.03992978483438492,
    0.03992978483438492,
    0.03992978483438492,
    0.03992978483438492,
    0.0401785708963871,
    0.040425825864076614,
    0.040425825864076614,
    0.040425825864076614,
    0.040425825864076614,
    0.041158679872751236,
    0.041158679872751236,
    0.041158679872751236,
    0.041158679872751236,
    0.041158679872751236,
    0.041158679872751236,
    0.041158679872751236,
    0.041158679872751236,
    0.042115986347198486,
    0.042115986347198486,
    0.042115986347198486,
    0.042115986347198486,
    0.04235193133354187,
    0.04235193133354187,
    0.04235193133354187,
    0.04235193133354187,
    0.043968115001916885,
    0.043968115001916885,
    0.043968115001916885,
    0.043968115001916885,
    0.04419417306780815,
    0.04419417306780815,
    0.0446428582072258,
    0.0446428582072258,
    0.0446428582072258,
    0.0446428582072258,
    0.0446428582072258,
    0.04486551508307457,
    0.04486551508307457,
    0.04486551508307457,
    0.04486551508307457,
    0.045526959002017975,
    0.045526959002017975,
    0.045526959002017975,
    0.045526959002017975,
    0.045962635427713394,
    0.045962635427713394,
    0.045962635427713394,
    0.045962635427713394,
    0.04660851135849953,
    0.04660851135849953,
    0.04660851135849953,
    0.04660851135849953,
    0.047456007450819016,
    0.047456007450819016,
    0.047456007450819016,
    0.047456007450819016,
    0.04808183014392853,
    0.04808183014392853,
    0.04808183014392853,
    0.04808183014392853,
    0.048288632184267044,
    0.048288632184267044,
    0.048288632184267044,
    0.048288632184267044,
    0.0491071417927742,
    0.04930964857339859,
    0.04930964857339859,
    0.04930964857339859,
    0.04930964857339859,
    0.0499122329056263,
    0.0499122329056263,
    0.0499122329056263,
    0.0499122329056263,
    0.0499122329056263,
    0.0499122329056263,
    0.0499122329056263,
    0.0499122329056263,
    0.05050762742757797,
    0.05050762742757797,
    0.050900690257549286,
    0.050900690257549286,
    0.050900690257549286,
    0.050900690257549286,
    0.050900690257549286,
    0.050900690257549286,
    0.050900690257549286,
    0.050900690257549286,
    0.05206207185983658,
    0.05206207185983658,
    0.05206207185983658,
    0.05206207185983658,
    0.0522531233727932,
    0.0522531233727932,
    0.0522531233727932,
    0.0522531233727932,
    0.0535714291036129,
    0.05375711992383003,
    0.05375711992383003,
    0.05375711992383003,
    0.05375711992383003,
    0.05375711992383003,
    0.05375711992383003,
    0.05375711992383003,
    0.05375711992383003,
    0.05394216999411583,
    0.05394216999411583,
    0.05394216999411583,
    0.05394216999411583,
    0.054310381412506104,
    0.054310381412506104,
    0.054310381412506104,
    0.054310381412506104,
    0.05449355021119118,
    0.05449355021119118,
    0.05449355021119118,
    0.05449355021119118,
    0.055220164358615875,
    0.055220164358615875,
    0.055220164358615875,
    0.055220164358615875,
    0.05593733862042427,
    0.05593733862042427,
    0.05593733862042427,
    0.05593733862042427,
    0.05646924301981926,
    0.05646924301981926,
    0.05646924301981926,
    0.05646924301981926,
    0.056821081787347794,
    0.056821081787347794,
    0.05717075243592262,
    0.05717075243592262,
    0.05717075243592262,
    0.05717075243592262,
    0.0580357126891613,
    0.0580357126891613,
    0.0580357126891613,
    0.0580357126891613,
    0.0580357126891613,
    0.05820716544985771,
    0.05820716544985771,
    0.05820716544985771,
    0.05820716544985771,
    0.05820716544985771,
    0.05820716544985771,
    0.05820716544985771,
    0.05820716544985771,
    0.05871850997209549,
    0.05871850997209549,
    0.05871850997209549,
    0.05871850997209549,
    0.059560999274253845,
    0.059560999274253845,
    0.059560999274253845,
    0.059560999274253845,
    0.05989467725157738,
    0.05989467725157738,
    0.05989467725157738,
    0.05989467725157738,
    0.06006082147359848,
    0.06006082147359848,
    0.06006082147359848,
    0.06006082147359848,
    0.06072084978222847,
    0.06072084978222847,
    0.06072084978222847,
    0.06072084978222847,
    0.06072084978222847,
    0.06072084978222847,
    0.06072084978222847,
    0.06072084978222847,
    0.06201983988285065,
    0.06201983988285065,
    0.06201983988285065,
    0.06201983988285065,
    0.062180303037166595,
    0.062180303037166595,
    0.062180303037166595,
    0.062180303037166595,
    0.0625,
    0.06265923380851746,
    0.06265923380851746,
    0.06265923380851746,
    0.06265923380851746,
    0.06313453614711761,
    0.06313453614711761,
    0.06313453614711761,
    0.06313453614711761,
    0.06313453614711761,
    0.06313453614711761,
    0.0634494200348854,
    0.0634494200348854,
    0.0634494200348854,
    0.0634494200348854,
    0.06391884386539459,
    0.06391884386539459,
    0.06391884386539459,
    0.06391884386539459,
    0.06391884386539459,
    0.06391884386539459,
    0.06391884386539459,
    0.06391884386539459,
    0.06438484787940979,
    0.06438484787940979,
    0.06438484787940979,
    0.06438484787940979,
    0.065000981092453,
    0.065000981092453,
    0.065000981092453,
    0.065000981092453,
    0.06591438502073288,
    0.06591438502073288,
    0.06591438502073288,
    0.06591438502073288,
    0.06636638194322586,
    0.06636638194322586,
    0.06636638194322586,
    0.06636638194322586,
    0.06636638194322586,
    0.06636638194322586,
    0.06636638194322586,
    0.06636638194322586,
    0.0669642835855484,
    0.0669642835855484,
    0.0669642835855484,
    0.0669642835855484,
    0.0669642835855484,
    0.06711293011903763,
    0.06711293011903763,
    0.06711293011903763,
    0.06711293011903763,
    0.06755690276622772,
    0.06755690276622772,
    0.06755690276622772,
    0.06755690276622772,
    0.06799797713756561,
    0.06799797713756561,
    0.06799797713756561,
    0.06799797713756561,
    0.06814436614513397,
    0.06814436614513397,
    0.06814436614513397,
    0.06814436614513397,
    0.06829044222831726,
    0.06829044222831726,
    0.06829044222831726,
    0.06829044222831726,
    0.06930435448884964,
    0.06930435448884964,
    0.06930435448884964,
    0.06930435448884964,
    0.06944798678159714,
    0.06944798678159714,
    0.0697343721985817,
    0.0697343721985817,
    0.0697343721985817,
    0.0697343721985817,
    0.06987712532281876,
    0.06987712532281876,
    0.06987712532281876,
    0.06987712532281876,
    0.07058655470609665,
    0.07058655470609665,
    0.07058655470609665,
    0.07058655470609665,
    0.07058655470609665,
    0.07058655470609665,
    0.07058655470609665,
    0.07058655470609665,
    0.0714285746216774,
    0.07156794518232346,
    0.07156794518232346,
    0.07156794518232346,
    0.07156794518232346,
    0.07198444753885269,
    0.07198444753885269,
    0.07198444753885269,
    0.07198444753885269,
    0.07198444753885269,
    0.07198444753885269,
    0.07198444753885269,
    0.07198444753885269,
    0.07212274521589279,
    0.07212274521589279,
    0.07212274521589279,
    0.07212274521589279,
    0.07267330586910248,
    0.07267330586910248,
    0.07267330586910248,
    0.07267330586910248,
    0.07267330586910248,
    0.07267330586910248,
    0.07267330586910248,
    0.07267330586910248,
    0.07321973145008087,
    0.07321973145008087,
    0.07321973145008087,
    0.07321973145008087,
    0.07362688332796097,
    0.07362688332796097,
    0.07362688332796097,
    0.07362688332796097,
    0.07389707863330841,
    0.07389707863330841,
    0.07389707863330841,
    0.07389707863330841,
    0.07430052012205124,
    0.07430052012205124,
    0.07430052012205124,
    0.07430052012205124,
    0.07483506202697754,
    0.07483506202697754,
    0.07483506202697754,
    0.07483506202697754,
    0.07576143741607666,
    0.07576143741607666,
    0.0758928582072258,
    0.0758928582072258,
    0.0758928582072258,
    0.0758928582072258,
    0.0758928582072258,
    0.07602404803037643,
    0.07602404803037643,
    0.07602404803037643,
    0.07602404803037643,
    0.07602404803037643,
    0.07602404803037643,
    0.07602404803037643,
    0.07602404803037643,
    0.07628574967384338,
    0.07628574967384338,
    0.07628574967384338,
    0.07628574967384338,
    0.0764162614941597,
    0.0764162614941597,
    0.0764162614941597,
    0.0764162614941597,
    0.07680647820234299,
    0.07680647820234299,
    0.07680647820234299,
    0.07680647820234299,
    0.07706551998853683,
    0.07706551998853683,
    0.07706551998853683,
    0.07706551998853683,
    0.0779654011130333,
    0.0779654011130333,
    0.0779654011130333,
    0.0779654011130333,
    0.0779654011130333,
    0.0779654011130333,
    0.0779654011130333,
    0.0779654011130333,
    0.07809310406446457,
    0.07809310406446457,
    0.07809310406446457,
    0.07809310406446457,
    0.07898128032684326,
    0.07898128032684326,
    0.07898128032684326,
    0.07898128032684326,
    0.07910734415054321,
    0.07910734415054321,
    0.07910734415054321,
    0.07910734415054321,
    0.07948435097932816,
    0.07948435097932816,
    0.07948435097932816,
    0.07948435097932816,
    0.07985956966876984,
    0.07985956966876984,
    0.07985956966876984,
    0.07985956966876984,
    0.0803571417927742,
    0.08048105239868164,
    0.08048105239868164,
    0.08048105239868164,
    0.08048105239868164,
    0.08048105239868164,
    0.08048105239868164,
    0.08048105239868164,
    0.08048105239868164,
    0.08048105239868164,
    0.08048105239868164,
    0.08048105239868164,
    0.08048105239868164,
    0.08085165172815323,
    0.08085165172815323,
    0.08085165172815323,
    0.08085165172815323,
    0.08146557211875916,
    0.08146557211875916,
    0.08146557211875916,
    0.08146557211875916,
    0.08195339143276215,
    0.08195339143276215,
    0.08195339143276215,
    0.08195339143276215,
    0.08207489550113678,
    0.08207489550113678,
    0.08207489550113678,
    0.08207489550113678,
    0.08207489550113678,
    0.08207489550113678,
    0.08231735974550247,
    0.08231735974550247,
    0.08231735974550247,
    0.08231735974550247,
    0.08231735974550247,
    0.08231735974550247,
    0.08231735974550247,
    0.08231735974550247,
    0.0830405130982399,
    0.0830405130982399,
    0.0830405130982399,
    0.0830405130982399,
    0.08339974284172058,
    0.08339974284172058,
    0.08339974284172058,
    0.08339974284172058,
    0.08387631177902222,
    0.08387631177902222,
    0.08387631177902222,
    0.08387631177902222,
    0.08423197269439697,
    0.08423197269439697,
    0.08423197269439697,
    0.08423197269439697,
    0.08470386266708374,
    0.08470386266708374,
    0.08470386266708374,
    0.08470386266708374,
    0.0848214253783226,
    0.08493883162736893,
    0.08493883162736893,
    0.08493883162736893,
    0.08493883162736893,
    0.08529005944728851,
    0.08529005944728851,
    0.08529005944728851,
    0.08529005944728851,
    0.08529005944728851,
    0.08529005944728851,
    0.08529005944728851,
    0.08529005944728851,
    0.08575613051652908,
    0.08575613051652908,
    0.08575613051652908,
    0.08575613051652908,
    0.08587224781513214,
    0.08587224781513214,
    0.08587224781513214,
    0.08587224781513214,
    0.08587224781513214,
    0.08587224781513214,
    0.08587224781513214,
    0.08587224781513214,
    0.0862196758389473,
    0.0862196758389473,
    0.0862196758389473,
    0.0862196758389473,
    0.08668074756860733,
    0.08668074756860733,
    0.08668074756860733,
    0.08668074756860733,
    0.08668074756860733,
    0.08668074756860733,
    0.08668074756860733,
    0.08668074756860733,
    0.08770930022001266,
    0.08770930022001266,
    0.08770930022001266,
    0.08770930022001266,
    0.08793623000383377,
    0.08793623000383377,
    0.08793623000383377,
    0.08793623000383377,
    0.08804947882890701,
    0.08804947882890701,
    0.08804947882890701,
    0.08804947882890701,
    0.0883883461356163,
    0.0883883461356163,
    0.08861353993415833,
    0.08861353993415833,
    0.08861353993415833,
    0.08861353993415833,
    0.0889502614736557,
    0.0889502614736557,
    0.0889502614736557,
    0.0889502614736557,
    0.0892857164144516,
    0.0892857164144516,
    0.0892857164144516,
    0.0892857164144516,
    0.0892857164144516,
    0.08939725160598755,
    0.08939725160598755,
    0.08939725160598755,
    0.08939725160598755,
    0.08973103016614914,
    0.08973103016614914,
    0.08973103016614914,
    0.08973103016614914,
    0.08984201401472092,
    0.08984201401472092,
    0.08984201401472092,
    0.08984201401472092,
    0.09028459340333939,
    0.09028459340333939,
    0.09028459340333939,
    0.09028459340333939,
    0.09039489924907684,
    0.09039489924907684,
    0.09039489924907684,
    0.09039489924907684,
    0.09039489924907684,
    0.09039489924907684,
    0.09039489924907684,
    0.09039489924907684,
    0.09105391800403595,
    0.09105391800403595,
    0.09105391800403595,
    0.09105391800403595,
    0.0915994867682457,
    0.0915994867682457,
    0.0915994867682457,
    0.0915994867682457,
    0.09192527085542679,
    0.09192527085542679,
    0.09192527085542679,
    0.09192527085542679,
    0.09203360974788666,
    0.09203360974788666,
    0.09203360974788666,
    0.09203360974788666,
    0.09203360974788666,
    0.09203360974788666,
    0.09203360974788666,
    0.09203360974788666,
    0.09203360974788666,
    0.09203360974788666,
    0.09203360974788666,
    0.09203360974788666,
    0.09289576858282089,
    0.09289576858282089,
    0.09289576858282089,
    0.09289576858282089,
    0.09321702271699905,
    0.09321702271699905,
    0.09321702271699905,
    0.09321702271699905,
    0.09375,
    0.09385623037815094,
    0.09385623037815094,
    0.09385623037815094,
    0.09385623037815094,
    0.09385623037815094,
    0.09385623037815094,
    0.09385623037815094,
    0.09385623037815094,
    0.09417421370744705,
    0.09417421370744705,
    0.09417421370744705,
    0.09417421370744705,
    0.09417421370744705,
    0.09417421370744705,
    0.09417421370744705,
    0.09417421370744705,
    0.09459652006626129,
    0.09459652006626129,
    0.09459652006626129,
    0.09459652006626129,
    0.09470180422067642,
    0.09470180422067642,
    0.09470180422067642,
    0.09470180422067642,
    0.09470180422067642,
    0.09470180422067642,
    0.09491201490163803,
    0.09491201490163803,
    0.09491201490163803,
    0.09491201490163803,
    0.09543552994728088,
    0.09543552994728088,
    0.09543552994728088,
    0.09543552994728088,
    0.0955398827791214,
    0.0955398827791214,
    0.0955398827791214,
    0.0955398827791214,
    0.09585227817296982,
    0.09585227817296982,
    0.09585227817296982,
    0.09585227817296982,
    0.09616366028785706,
    0.09616366028785706,
    0.09616366028785706,
    0.09616366028785706,
    0.09637068212032318,
    0.09637068212032318,
    0.09637068212032318,
    0.09637068212032318,
    0.09657726436853409,
    0.09657726436853409,
    0.09657726436853409,
    0.09657726436853409,
    0.0975014716386795,
    0.0975014716386795,
    0.0975014716386795,
    0.0975014716386795,
    0.09790942817926407,
    0.09790942817926407,
    0.09790942817926407,
    0.09790942817926407,
    0.09790942817926407,
    0.09790942817926407,
    0.09790942817926407,
    0.09790942817926407,
    0.09801115095615387,
    0.09801115095615387,
    0.09801115095615387,
    0.09801115095615387,
    0.0982142835855484,
    0.09831569343805313,
    0.09831569343805313,
    0.09831569343805313,
    0.09831569343805313,
    0.09831569343805313,
    0.09831569343805313,
    0.09831569343805313,
    0.09831569343805313,
    0.09861929714679718,
    0.09861929714679718,
    0.09861929714679718,
    0.09861929714679718,
    0.09882117807865143,
    0.09882117807865143,
    0.09882117807865143,
    0.09882117807865143,
    0.09912323206663132,
    0.09912323206663132,
    0.09912323206663132,
    0.09912323206663132,
    0.09912323206663132,
    0.09912323206663132,
    0.09912323206663132,
    0.09912323206663132,
    0.0998244658112526,
    0.0998244658112526,
    0.0998244658112526,
    0.0998244658112526,
    0.0998244658112526,
    0.0998244658112526,
    0.0998244658112526,
    0.0998244658112526,
    0.10032234340906143,
    0.10032234340906143,
    0.10032234340906143,
    0.10032234340906143,
    0.10032234340906143,
    0.10032234340906143,
    0.10032234340906143,
    0.10032234340906143,
    0.10071887820959091,
    0.10071887820959091,
    0.10071887820959091,
    0.10071887820959091,
    0.10101525485515594,
    0.10101525485515594,
    0.10121235996484756,
    0.10121235996484756,
    0.10121235996484756,
    0.10121235996484756,
    0.10180138051509857,
    0.10180138051509857,
    0.10180138051509857,
    0.10180138051509857,
    0.10180138051509857,
    0.10180138051509857,
    0.10180138051509857,
    0.10180138051509857,
    0.10189921408891678,
    0.10189921408891678,
    0.10189921408891678,
    0.10189921408891678,
    0.10199695825576782,
    0.10199695825576782,
    0.10199695825576782,
    0.10199695825576782,
    0.1026785746216774,
    0.10277557373046875,
    0.10277557373046875,
    0.10277557373046875,
    0.10277557373046875,
    0.10277557373046875,
    0.10277557373046875,
    0.10277557373046875,
    0.10277557373046875,
    0.10306604206562042,
    0.10306604206562042,
    0.10306604206562042,
    0.10306604206562042,
    0.10306604206562042,
    0.10306604206562042,
    0.10306604206562042,
    0.10306604206562042,
    0.1035483330488205,
    0.1035483330488205,
    0.1035483330488205,
    0.1035483330488205,
    0.10383664071559906,
    0.10383664071559906,
    0.10383664071559906,
    0.10383664071559906,
    0.10412414371967316,
    0.10412414371967316,
    0.10412414371967316,
    0.10412414371967316,
    0.10421980172395706,
    0.10421980172395706,
    0.10421980172395706,
    0.10421980172395706,
    0.10421980172395706,
    0.10421980172395706,
    0.10421980172395706,
    0.10421980172395706,
    0.1045062467455864,
    0.1045062467455864,
    0.1045062467455864,
    0.1045062467455864,
    0.10460155457258224,
    0.10460155457258224,
    0.10460155457258224,
    0.10460155457258224,
    0.10507680475711823,
    0.10507680475711823,
    0.10507680475711823,
    0.10507680475711823,
    0.10536092519760132,
    0.10536092519760132,
    0.10536092519760132,
    0.10536092519760132,
    0.10583276301622391,
    0.10583276301622391,
    0.10583276301622391,
    0.10583276301622391,
    0.10611485689878464,
    0.10611485689878464,
    0.10611485689878464,
    0.10611485689878464,
    0.10611485689878464,
    0.10611485689878464,
    0.10611485689878464,
    0.10611485689878464,
    0.10648982226848602,
    0.10648982226848602,
    0.10648982226848602,
    0.10648982226848602,
    0.1071428582072258,
    0.10723581910133362,
    0.10723581910133362,
    0.10723581910133362,
    0.10723581910133362,
    0.10732870548963547,
    0.10732870548963547,
    0.10732870548963547,
    0.10732870548963547,
    0.10732870548963547,
    0.10732870548963547,
    0.10751423984766006,
    0.10751423984766006,
    0.10751423984766006,
    0.10751423984766006,
    0.10751423984766006,
    0.10751423984766006,
    0.10751423984766006,
    0.10751423984766006,
    0.10788433998823166,
    0.10788433998823166,
    0.10788433998823166,
    0.10788433998823166,
    0.10797666758298874,
    0.10797666758298874,
    0.10797666758298874,
    0.10797666758298874,
    0.10797666758298874,
    0.10797666758298874,
    0.10797666758298874,
    0.10797666758298874,
    0.10806891322135925,
    0.10806891322135925,
    0.10806891322135925,
    0.10806891322135925,
    0.10862076282501221,
    0.10862076282501221,
    0.10862076282501221,
    0.10862076282501221,
    0.10871246457099915,
    0.10871246457099915,
    0.10871246457099915,
    0.10871246457099915,
    0.10898710042238235,
    0.10898710042238235,
    0.10898710042238235,
    0.10898710042238235,
    0.1094433069229126,
    0.1094433069229126,
    0.1094433069229126,
    0.1094433069229126,
    0.10980691015720367,
    0.10980691015720367,
    0.10980691015720367,
    0.10980691015720367,
    0.11025972664356232,
    0.11025972664356232,
    0.11025972664356232,
    0.11025972664356232,
    0.11025972664356232,
    0.11025972664356232,
    0.11025972664356232,
    0.11025972664356232,
    0.11044032871723175,
    0.11044032871723175,
    0.11044032871723175,
    0.11044032871723175,
    0.11053051799535751,
    0.11053051799535751,
    0.11053051799535751,
    0.11053051799535751,
    0.11089055985212326,
    0.11089055985212326,
    0.11089055985212326,
    0.11089055985212326,
    0.1116071417927742,
    0.1116071417927742,
    0.1116071417927742,
    0.1116071417927742,
    0.1116071417927742,
    0.1116071417927742,
    0.1116071417927742,
    0.1116071417927742,
    0.1116071417927742,
    0.11169639229774475,
    0.11169639229774475,
    0.11169639229774475,
    0.11169639229774475,
    0.11187467724084854,
    0.11187467724084854,
    0.11187467724084854,
    0.11187467724084854,
    0.11196371912956238,
    0.11196371912956238,
    0.11196371912956238,
    0.11196371912956238,
    0.11196371912956238,
    0.11196371912956238,
    0.11196371912956238,
    0.11196371912956238,
    0.11240784078836441,
    0.11240784078836441,
    0.11240784078836441,
    0.11240784078836441,
    0.11267347633838654,
    0.11267347633838654,
    0.11267347633838654,
    0.11267347633838654,
    0.11293848603963852,
    0.11293848603963852,
    0.11293848603963852,
    0.11293848603963852,
    0.1130266860127449,
    0.1130266860127449,
    0.1130266860127449,
    0.1130266860127449,
    0.11364216357469559,
    0.11364216357469559,
    0.11381740123033524,
    0.11381740123033524,
    0.11381740123033524,
    0.11381740123033524,
    0.11381740123033524,
    0.11381740123033524,
    0.11381740123033524,
    0.11381740123033524,
    0.11381740123033524,
    0.11381740123033524,
    0.11381740123033524,
    0.11381740123033524,
    0.11407975107431412,
    0.11407975107431412,
    0.11407975107431412,
    0.11407975107431412,
    0.11434150487184525,
    0.11434150487184525,
    0.11434150487184525,
    0.11434150487184525,
    0.11442862451076508,
    0.11442862451076508,
    0.11442862451076508,
    0.11442862451076508,
    0.11477643251419067,
    0.11477643251419067,
    0.11477643251419067,
    0.11477643251419067,
    0.11520971357822418,
    0.11520971357822418,
    0.11520971357822418,
    0.11520971357822418,
    0.11581359058618546,
    0.11581359058618546,
    0.11581359058618546,
    0.11581359058618546,
    0.11589960008859634,
    0.11589960008859634,
    0.11589960008859634,
    0.11589960008859634,
    0.1160714253783226,
    0.1160714253783226,
    0.1160714253783226,
    0.1160714253783226,
    0.1160714253783226,
    0.11615724861621857,
    0.11615724861621857,
    0.11615724861621857,
    0.11615724861621857,
    0.11641433089971542,
    0.11641433089971542,
    0.11641433089971542,
    0.11641433089971542,
    0.11641433089971542,
    0.11641433089971542,
    0.11641433089971542,
    0.11641433089971542,
    0.11684153974056244,
    0.11684153974056244,
    0.11684153974056244,
    0.11684153974056244,
    0.11684153974056244,
    0.11684153974056244,
    0.11684153974056244,
    0.11684153974056244,
    0.1171821877360344,
    0.1171821877360344,
    0.1171821877360344,
    0.1171821877360344,
    0.1171821877360344,
    0.1171821877360344,
    0.1171821877360344,
    0.1171821877360344,
    0.11743701994419098,
    0.11743701994419098,
    0.11743701994419098,
    0.11743701994419098,
    0.11786052584648132,
    0.11786052584648132,
    0.11786052584648132,
    0.11786052584648132,
    0.11786052584648132,
    0.11786052584648132,
    0.11786052584648132,
    0.11786052584648132,
    0.11794504523277283,
    0.11794504523277283,
    0.11794504523277283,
    0.11794504523277283,
    0.11819823831319809,
    0.11819823831319809,
    0.11819823831319809,
    0.11819823831319809,
    0.11861901730298996,
    0.11861901730298996,
    0.11861901730298996,
    0.11861901730298996,
    0.11887077987194061,
    0.11887077987194061,
    0.11887077987194061,
    0.11887077987194061,
    0.11912199854850769,
    0.11912199854850769,
    0.11912199854850769,
    0.11912199854850769,
    0.11978935450315475,
    0.11978935450315475,
    0.11978935450315475,
    0.11978935450315475,
    0.11995561420917511,
    0.11995561420917511,
    0.12012164294719696,
    0.12012164294719696,
    0.12012164294719696,
    0.12012164294719696,
    0.12020456790924072,
    0.12020456790924072,
    0.12020456790924072,
    0.12020456790924072,
    0.12020456790924072,
    0.12020456790924072,
    0.12020456790924072,
    0.12020456790924072,
    0.12020456790924072,
    0.12020456790924072,
    0.12020456790924072,
    0.12020456790924072,
    0.1205357164144516,
    0.12061835825443268,
    0.12061835825443268,
    0.12061835825443268,
    0.12061835825443268,
    0.12061835825443268,
    0.12061835825443268,
    0.12061835825443268,
    0.12061835825443268,
    0.12086594849824905,
    0.12086594849824905,
    0.12086594849824905,
    0.12086594849824905,
    0.12127748131752014,
    0.12127748131752014,
    0.12127748131752014,
    0.12127748131752014,
    0.12144169956445694,
    0.12144169956445694,
    0.12144169956445694,
    0.12144169956445694,
    0.12144169956445694,
    0.12144169956445694,
    0.12144169956445694,
    0.12144169956445694,
    0.12185128778219223,
    0.12185128778219223,
    0.12185128778219223,
    0.12185128778219223,
    0.12185128778219223,
    0.12185128778219223,
    0.12185128778219223,
    0.12185128778219223,
    0.12193303555250168,
    0.12193303555250168,
    0.12193303555250168,
    0.12193303555250168,
    0.12258508801460266,
    0.12258508801460266,
    0.12258508801460266,
    0.12258508801460266,
    0.12258508801460266,
    0.12258508801460266,
    0.12258508801460266,
    0.12258508801460266,
    0.12282872200012207,
    0.12282872200012207,
    0.12282872200012207,
    0.12282872200012207,
    0.12315280735492706,
    0.12315280735492706,
    0.12315280735492706,
    0.12315280735492706,
    0.123476043343544,
    0.123476043343544,
    0.123476043343544,
    0.123476043343544,
    0.123476043343544,
    0.123476043343544,
    0.123476043343544,
    0.123476043343544,
    0.1237984374165535,
    0.1237984374165535,
    0.1237984374165535,
    0.1237984374165535,
    0.1240396797657013,
    0.1240396797657013,
    0.1240396797657013,
    0.1240396797657013,
    0.12411998957395554,
    0.12411998957395554,
    0.12411998957395554,
    0.12411998957395554,
    0.12436060607433319,
    0.12436060607433319,
    0.12436060607433319,
    0.12436060607433319,
    0.12452076375484467,
    0.12452076375484467,
    0.12452076375484467,
    0.12452076375484467,
    0.125,
    0.1250796914100647,
    0.1250796914100647,
    0.1250796914100647,
    0.1250796914100647,
    0.1250796914100647,
    0.1250796914100647,
    0.1250796914100647,
    0.1250796914100647,
    0.1253184676170349,
    0.1253184676170349,
    0.1253184676170349,
    0.1253184676170349,
    0.125715434551239,
    0.125715434551239,
    0.125715434551239,
    0.125715434551239,
    0.125715434551239,
    0.125715434551239,
    0.125715434551239,
    0.125715434551239,
    0.1257946640253067,
    0.1257946640253067,
    0.1257946640253067,
    0.1257946640253067,
    0.12603208422660828,
    0.12603208422660828,
    0.12603208422660828,
    0.12603208422660828,
    0.12626907229423523,
    0.12626907229423523,
    0.12626907229423523,
    0.12626907229423523,
    0.12626907229423523,
    0.12626907229423523,
    0.12634795904159546,
    0.12634795904159546,
    0.12634795904159546,
    0.12634795904159546,
    0.1264268010854721,
    0.1264268010854721,
    0.1264268010854721,
    0.1264268010854721,
    0.1268988400697708,
    0.1268988400697708,
    0.1268988400697708,
    0.1268988400697708,
    0.12697733938694,
    0.12697733938694,
    0.12697733938694,
    0.12697733938694,
    0.1270557940006256,
    0.1270557940006256,
    0.1270557940006256,
    0.1270557940006256,
    0.1276816874742508,
    0.1276816874742508,
    0.1276816874742508,
    0.1276816874742508,
    0.12783768773078918,
    0.12783768773078918,
    0.12783768773078918,
    0.12783768773078918,
    0.12783768773078918,
    0.12783768773078918,
    0.12783768773078918,
    0.12783768773078918,
    0.127915620803833,
    0.127915620803833,
    0.127915620803833,
    0.127915620803833,
    0.12853732705116272,
    0.12853732705116272,
    0.12853732705116272,
    0.12853732705116272,
    0.12876969575881958,
    0.12876969575881958,
    0.12876969575881958,
    0.12876969575881958,
    0.12884704768657684,
    0.12884704768657684,
    0.12884704768657684,
    0.12884704768657684,
    0.1294642835855484,
    0.1294642835855484,
    0.1294642835855484,
    0.1294642835855484,
    0.1294642835855484,
    0.12954123318195343,
    0.12954123318195343,
    0.12954123318195343,
    0.12954123318195343,
    0.12977179884910583,
    0.12977179884910583,
    0.12977179884910583,
    0.12977179884910583,
    0.12977179884910583,
    0.12977179884910583,
    0.12977179884910583,
    0.12977179884910583,
    0.12977179884910583,
    0.12977179884910583,
    0.12977179884910583,
    0.12977179884910583,
    0.130001962184906,
    0.130001962184906,
    0.130001962184906,
    0.130001962184906,
    0.13015517592430115,
    0.13015517592430115,
    0.13015517592430115,
    0.13015517592430115,
    0.13015517592430115,
    0.13015517592430115,
    0.13015517592430115,
    0.13015517592430115,
    0.13015517592430115,
    0.13015517592430115,
    0.13015517592430115,
    0.13015517592430115,
    0.1303846538066864,
    0.1303846538066864,
    0.1303846538066864,
    0.1303846538066864,
    0.13069000840187073,
    0.13069000840187073,
    0.13069000840187073,
    0.13069000840187073,
    0.13129858672618866,
    0.13129858672618866,
    0.13129858672618866,
    0.13129858672618866,
    0.13129858672618866,
    0.13129858672618866,
    0.13129858672618866,
    0.13129858672618866,
    0.13137444853782654,
    0.13137444853782654,
    0.13137444853782654,
    0.13137444853782654,
    0.13182877004146576,
    0.13182877004146576,
    0.13182877004146576,
    0.13182877004146576,
    0.13190434873104095,
    0.13190434873104095,
    0.13190434873104095,
    0.13190434873104095,
    0.13220618665218353,
    0.13220618665218353,
    0.13220618665218353,
    0.13220618665218353,
    0.1325073391199112,
    0.1325073391199112,
    0.1325073391199112,
    0.1325073391199112,
    0.13258251547813416,
    0.13258251547813416,
    0.13273276388645172,
    0.13273276388645172,
    0.13273276388645172,
    0.13273276388645172,
    0.13273276388645172,
    0.13273276388645172,
    0.13273276388645172,
    0.13273276388645172,
    0.13318245112895966,
    0.13318245112895966,
    0.13318245112895966,
    0.13318245112895966,
    0.13318245112895966,
    0.13318245112895966,
    0.13318245112895966,
    0.13318245112895966,
    0.13377967476844788,
    0.13377967476844788,
    0.13377967476844788,
    0.13377967476844788,
    0.1339285671710968,
    0.1339285671710968,
    0.1339285671710968,
    0.1339285671710968,
    0.1339285671710968,
    0.1340029537677765,
    0.1340029537677765,
    0.1340029537677765,
    0.1340029537677765,
    0.1340029537677765,
    0.1340029537677765,
    0.1340029537677765,
    0.1340029537677765,
    0.13422586023807526,
    0.13422586023807526,
    0.13422586023807526,
    0.13422586023807526,
    0.1343000829219818,
    0.1343000829219818,
    0.1343000829219818,
    0.1343000829219818,
    0.1343000829219818,
    0.1343000829219818,
    0.1343000829219818,
    0.1343000829219818,
    0.1345965415239334,
    0.1345965415239334,
    0.1345965415239334,
    0.1345965415239334,
    0.13496622443199158,
    0.13496622443199158,
    0.13496622443199158,
    0.13496622443199158,
    0.13511380553245544,
    0.13511380553245544,
    0.13511380553245544,
    0.13511380553245544,
    0.13555559515953064,
    0.13555559515953064,
    0.13555559515953064,
    0.13555559515953064,
    0.13577595353126526,
    0.13577595353126526,
    0.13577595353126526,
    0.13577595353126526,
    0.13577595353126526,
    0.13577595353126526,
    0.13577595353126526,
    0.13577595353126526,
    0.13577595353126526,
    0.13577595353126526,
    0.13577595353126526,
    0.13577595353126526,
    0.13599595427513123,
    0.13599595427513123,
    0.13599595427513123,
    0.13599595427513123,
    0.13606920838356018,
    0.13606920838356018,
    0.13606920838356018,
    0.13606920838356018,
    0.13628873229026794,
    0.13628873229026794,
    0.13628873229026794,
    0.13628873229026794,
    0.13658088445663452,
    0.13658088445663452,
    0.13658088445663452,
    0.13658088445663452,
    0.1366538256406784,
    0.1366538256406784,
    0.1366538256406784,
    0.1366538256406784,
    0.1369451880455017,
    0.1369451880455017,
    0.1369451880455017,
    0.1369451880455017,
    0.13752609491348267,
    0.13752609491348267,
    0.13752609491348267,
    0.13752609491348267,
    0.13752609491348267,
    0.13752609491348267,
    0.13752609491348267,
    0.13752609491348267,
    0.13781560957431793,
    0.13781560957431793,
    0.13781560957431793,
    0.13781560957431793,
    0.13788791000843048,
    0.13788791000843048,
    0.13788791000843048,
    0.13788791000843048,
    0.1383928507566452,
    0.13846483826637268,
    0.13846483826637268,
    0.13846483826637268,
    0.13846483826637268,
    0.13846483826637268,
    0.13846483826637268,
    0.13846483826637268,
    0.13846483826637268,
    0.13860870897769928,
    0.13860870897769928,
    0.13860870897769928,
    0.13860870897769928,
    0.1386805772781372,
    0.1386805772781372,
    0.1386805772781372,
    0.1386805772781372,
    0.1386805772781372,
    0.1386805772781372,
    0.1386805772781372,
    0.1386805772781372,
    0.13889597356319427,
    0.13889597356319427,
    0.13903938233852386,
    0.13903938233852386,
    0.13903938233852386,
    0.13903938233852386,
    0.13903938233852386,
    0.13903938233852386,
    0.13903938233852386,
    0.13903938233852386,
    0.1394687443971634,
    0.1394687443971634,
    0.1394687443971634,
    0.1394687443971634,
    0.1395401805639267,
    0.1395401805639267,
    0.1395401805639267,
    0.1395401805639267,
    0.1397542506456375,
    0.1397542506456375,
    0.1397542506456375,
    0.1397542506456375,
    0.13982553780078888,
    0.13982553780078888,
    0.13982553780078888,
    0.13982553780078888,
    0.1401103138923645,
    0.1401103138923645,
    0.1401103138923645,
    0.1401103138923645,
    0.1401103138923645,
    0.1401103138923645,
    0.1401103138923645,
    0.1401103138923645,
    0.14018142223358154,
    0.14018142223358154,
    0.14018142223358154,
    0.14018142223358154,
    0.14018142223358154,
    0.14018142223358154,
    0.14018142223358154,
    0.14018142223358154,
    0.1409611850976944,
    0.1409611850976944,
    0.1409611850976944,
    0.1409611850976944,
    0.1411731094121933,
    0.1411731094121933,
    0.1411731094121933,
    0.1411731094121933,
    0.1411731094121933,
    0.1411731094121933,
    0.1411731094121933,
    0.1411731094121933,
    0.141806960105896,
    0.141806960105896,
    0.141806960105896,
    0.141806960105896,
    0.141877219080925,
    0.141877219080925,
    0.141877219080925,
    0.141877219080925,
    0.141877219080925,
    0.141877219080925,
    0.141877219080925,
    0.141877219080925,
    0.14208777248859406,
    0.14208777248859406,
    0.14208777248859406,
    0.14208777248859406,
    0.14236801862716675,
    0.14236801862716675,
    0.14236801862716675,
    0.14236801862716675,
    0.14243799448013306,
    0.14243799448013306,
    0.14243799448013306,
    0.14243799448013306,
    0.14264772832393646,
    0.14264772832393646,
    0.14264772832393646,
    0.14264772832393646,
    0.1428571492433548,
    0.142926886677742,
    0.142926886677742,
    0.142926886677742,
    0.142926886677742,
    0.142926886677742,
    0.142926886677742,
    0.142926886677742,
    0.142926886677742,
    0.142926886677742,
    0.142926886677742,
    0.142926886677742,
    0.142926886677742,
    0.1431358903646469,
    0.1431358903646469,
    0.1431358903646469,
    0.1431358903646469,
    0.14348356425762177,
    0.14348356425762177,
    0.14348356425762177,
    0.14348356425762177,
    0.14376109838485718,
    0.14376109838485718,
    0.14376109838485718,
    0.14376109838485718,
    0.14376109838485718,
    0.14376109838485718,
    0.14376109838485718,
    0.14376109838485718,
    0.14396889507770538,
    0.14396889507770538,
    0.14396889507770538,
    0.14396889507770538,
    0.14396889507770538,
    0.14396889507770538,
    0.14396889507770538,
    0.14396889507770538,
    0.14410725235939026,
    0.14410725235939026,
    0.14410725235939026,
    0.14410725235939026,
    0.14424549043178558,
    0.14424549043178558,
    0.14424549043178558,
    0.14424549043178558,
    0.14459048211574554,
    0.14459048211574554,
    0.14459048211574554,
    0.14459048211574554,
    0.14486590027809143,
    0.14486590027809143,
    0.14486590027809143,
    0.14486590027809143,
    0.1452094316482544,
    0.1452094316482544,
    0.14534661173820496,
    0.14534661173820496,
    0.14534661173820496,
    0.14534661173820496,
    0.14534661173820496,
    0.14534661173820496,
    0.14534661173820496,
    0.14534661173820496,
    0.14541515707969666,
    0.14541515707969666,
    0.14541515707969666,
    0.14541515707969666,
    0.14575739204883575,
    0.14575739204883575,
    0.14575739204883575,
    0.14575739204883575,
    0.14575739204883575,
    0.14575739204883575,
    0.14575739204883575,
    0.14575739204883575,
    0.14596234261989594,
    0.14596234261989594,
    0.14596234261989594,
    0.14596234261989594,
    0.1462351679801941,
    0.1462351679801941,
    0.1462351679801941,
    0.1462351679801941,
    0.1462351679801941,
    0.1462351679801941,
    0.1462351679801941,
    0.1462351679801941,
    0.14643946290016174,
    0.14643946290016174,
    0.14643946290016174,
    0.14643946290016174,
    0.1468471735715866,
    0.1468471735715866,
    0.1468471735715866,
    0.1468471735715866,
    0.14725376665592194,
    0.14725376665592194,
    0.14725376665592194,
    0.14725376665592194,
    0.1473214328289032,
    0.14738905429840088,
    0.14738905429840088,
    0.14738905429840088,
    0.14738905429840088,
    0.14738905429840088,
    0.14738905429840088,
    0.14738905429840088,
    0.14738905429840088,
    0.1475917398929596,
    0.1475917398929596,
    0.1475917398929596,
    0.1475917398929596,
    0.14779415726661682,
    0.14779415726661682,
    0.14779415726661682,
    0.14779415726661682,
    0.1478615701198578,
    0.1478615701198578,
    0.1478615701198578,
    0.1478615701198578,
    0.14792893826961517,
    0.14792893826961517,
    0.14792893826961517,
    0.14792893826961517,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.1483997404575348,
    0.14860104024410248,
    0.14860104024410248,
    0.14860104024410248,
    0.14860104024410248,
    0.1486680805683136,
    0.1486680805683136,
    0.1486680805683136,
    0.1486680805683136,
    0.14900285005569458,
    0.14900285005569458,
    0.14900285005569458,
    0.14900285005569458,
    0.1492033451795578,
    0.1492033451795578,
    0.1492033451795578,
    0.1492033451795578,
    0.14967012405395508,
    0.14967012405395508,
    0.14967012405395508,
    0.14967012405395508,
    0.149736687541008,
    0.149736687541008,
    0.149736687541008,
    0.149736687541008,
    0.149736687541008,
    0.149736687541008,
    0.149736687541008,
    0.149736687541008,
    0.15000265836715698,
    0.15000265836715698,
    0.15000265836715698,
    0.15000265836715698,
    0.15006907284259796,
    0.15006907284259796,
    0.15006907284259796,
    0.15006907284259796,
    0.15006907284259796,
    0.15006907284259796,
    0.15006907284259796,
    0.15006907284259796,
    0.15059936046600342,
    0.15059936046600342,
    0.15059936046600342,
    0.15059936046600342,
    0.15106181800365448,
    0.15106181800365448,
    0.15106181800365448,
    0.15106181800365448,
    0.15106181800365448,
    0.15106181800365448,
    0.15106181800365448,
    0.15106181800365448,
    0.15152287483215332,
    0.15152287483215332,
    0.15158863365650177,
    0.15158863365650177,
    0.15158863365650177,
    0.15158863365650177,
    0.15165434777736664,
    0.15165434777736664,
    0.15165434777736664,
    0.15165434777736664,
    0.1517857164144516,
    0.1517857164144516,
    0.1517857164144516,
    0.1517857164144516,
    0.1517857164144516,
    0.1518513560295105,
    0.1518513560295105,
    0.1518513560295105,
    0.1518513560295105,
    0.1518513560295105,
    0.1518513560295105,
    0.1518513560295105,
    0.1518513560295105,
    0.15204809606075287,
    0.15204809606075287,
    0.15204809606075287,
    0.15204809606075287,
    0.15204809606075287,
    0.15204809606075287,
    0.15204809606075287,
    0.15204809606075287,
    0.15237542986869812,
    0.15237542986869812,
    0.15237542986869812,
    0.15237542986869812,
    0.15237542986869812,
    0.15237542986869812,
    0.15237542986869812,
    0.15237542986869812,
    0.15257149934768677,
    0.15257149934768677,
    0.15257149934768677,
    0.15257149934768677,
    0.15270206332206726,
    0.15270206332206726,
    0.15270206332206726,
    0.15270206332206726,
    0.15270206332206726,
    0.15270206332206726,
    0.15270206332206726,
    0.15270206332206726,
    0.1528325229883194,
    0.1528325229883194,
    0.1528325229883194,
    0.1528325229883194,
    0.15341821312904358,
    0.15341821312904358,
    0.15341821312904358,
    0.15341821312904358,
    0.15361295640468597,
    0.15361295640468597,
    0.15361295640468597,
    0.15361295640468597,
    0.15374264121055603,
    0.15374264121055603,
    0.15374264121055603,
    0.15374264121055603,
    0.153936967253685,
    0.153936967253685,
    0.153936967253685,
    0.153936967253685,
    0.153936967253685,
    0.153936967253685,
    0.153936967253685,
    0.153936967253685,
    0.15413103997707367,
    0.15413103997707367,
    0.15413103997707367,
    0.15413103997707367,
    0.15419568121433258,
    0.15419568121433258,
    0.15419568121433258,
    0.15419568121433258,
    0.15471181273460388,
    0.15471181273460388,
    0.15471181273460388,
    0.15471181273460388,
    0.1547762155532837,
    0.1547762155532837,
    0.1547762155532837,
    0.1547762155532837,
    0.1549692451953888,
    0.1549692451953888,
    0.1549692451953888,
    0.1549692451953888,
    0.1549692451953888,
    0.1549692451953888,
    0.1549692451953888,
    0.1549692451953888,
    0.155290424823761,
    0.155290424823761,
    0.155290424823761,
    0.155290424823761,
    0.15548281371593475,
    0.15548281371593475,
    0.15548281371593475,
    0.15548281371593475,
    0.155738964676857,
    0.155738964676857,
    0.155738964676857,
    0.155738964676857,
    0.1559308022260666,
    0.1559308022260666,
    0.1559308022260666,
    0.1559308022260666,
    0.1559308022260666,
    0.1559308022260666,
    0.1559308022260666,
    0.1559308022260666,
    0.15618620812892914,
    0.15618620812892914,
    0.15618620812892914,
    0.15618620812892914,
    0.15625,
    0.15625,
    0.15625,
    0.15625,
    0.15625,
    0.15631376206874847,
    0.15631376206874847,
    0.15631376206874847,
    0.15631376206874847,
    0.15650489926338196,
    0.15650489926338196,
    0.15650489926338196,
    0.15650489926338196,
    0.1567593663930893,
    0.1567593663930893,
    0.1567593663930893,
    0.1567593663930893,
    0.15682293474674225,
    0.15682293474674225,
    0.15682293474674225,
    0.15682293474674225,
    0.1570134460926056,
    0.1570134460926056,
    0.1570134460926056,
    0.1570134460926056,
    0.15726709365844727,
    0.15726709365844727,
    0.15726709365844727,
    0.15726709365844727,
    0.15726709365844727,
    0.15726709365844727,
    0.15726709365844727,
    0.15726709365844727,
    0.1577731817960739,
    0.1577731817960739,
    0.1577731817960739,
    0.1577731817960739,
    0.15783633291721344,
    0.15783633291721344,
    0.15783633291721344,
    0.15783633291721344,
    0.15783633291721344,
    0.15783633291721344,
    0.15783633291721344,
    0.15783633291721344,
    0.15783633291721344,
    0.15783633291721344,
    0.15796256065368652,
    0.15796256065368652,
    0.15796256065368652,
    0.15796256065368652,
    0.15821468830108643,
    0.15821468830108643,
    0.15821468830108643,
    0.15821468830108643,
    0.15834060311317444,
    0.15834060311317444,
    0.15834060311317444,
    0.15834060311317444,
    0.15834060311317444,
    0.15834060311317444,
    0.15834060311317444,
    0.15834060311317444,
    0.15852929651737213,
    0.15852929651737213,
    0.15852929651737213,
    0.15852929651737213,
    0.15852929651737213,
    0.15852929651737213,
    0.15852929651737213,
    0.15852929651737213,
    0.1589687019586563,
    0.1589687019586563,
    0.1589687019586563,
    0.1589687019586563,
    0.1593443602323532,
    0.1593443602323532,
    0.1593443602323532,
    0.1593443602323532,
    0.1595318615436554,
    0.1595318615436554,
    0.1595318615436554,
    0.1595318615436554,
    0.15971913933753967,
    0.15971913933753967,
    0.15971913933753967,
    0.15971913933753967,
    0.15984387695789337,
    0.15984387695789337,
    0.15984387695789337,
    0.15984387695789337,
    0.1600307822227478,
    0.1600307822227478,
    0.1600307822227478,
    0.1600307822227478,
    0.1600307822227478,
    0.1600307822227478,
    0.1600307822227478,
    0.1600307822227478,
    0.16027967631816864,
    0.16027967631816864,
    0.16027967631816864,
    0.16027967631816864,
    0.1607142835855484,
    0.1607762724161148,
    0.1607762724161148,
    0.1607762724161148,
    0.1607762724161148,
    0.16096210479736328,
    0.16096210479736328,
    0.16096210479736328,
    0.16096210479736328,
    0.16096210479736328,
    0.16096210479736328,
    0.16096210479736328,
    0.16096210479736328,
    0.16096210479736328,
    0.16096210479736328,
    0.16096210479736328,
    0.16096210479736328,
    0.16102400422096252,
    0.16102400422096252,
    0.16102400422096252,
    0.16102400422096252,
    0.1612713485956192,
    0.1612713485956192,
    0.1612713485956192,
    0.1612713485956192,
    0.1612713485956192,
    0.1612713485956192,
    0.1612713485956192,
    0.1612713485956192,
    0.1613331288099289,
    0.1613331288099289,
    0.1613331288099289,
    0.1613331288099289,
    0.16170330345630646,
    0.16170330345630646,
    0.16170330345630646,
    0.16170330345630646,
    0.16176491975784302,
    0.16176491975784302,
    0.16176491975784302,
    0.16176491975784302,
    0.16176491975784302,
    0.16176491975784302,
    0.16176491975784302,
    0.16176491975784302,
    0.1618265062570572,
    0.1618265062570572,
    0.1618265062570572,
    0.1618265062570572,
    0.16225698590278625,
    0.16225698590278625,
    0.16225698590278625,
    0.16225698590278625,
    0.1623183786869049,
    0.1623183786869049,
    0.1623183786869049,
    0.1623183786869049,
    0.1625024527311325,
    0.1625024527311325
  ],
  "bin_logr": [
    -5.411645889282227,
    0.0,
    0.0,
    -5.065072536468506,
    0.0,
    0.0,
    -4.718498706817627,
    -4.606926918029785,
    0.0,
    -4.352294921875,
    -4.2603535652160645,
    -4.129171371459961,
    -3.9912045001983643,
    -3.9137799739837646,
    -3.7733404636383057,
    -3.6530439853668213,
    -3.5591421127319336,
    -3.443309783935547,
    -3.3374249935150146,
    -3.218474864959717,
    -3.1059837341308594,
    -2.997857093811035,
    -2.8822367191314697,
    -2.772674322128296,
    -2.6586291790008545,
    -2.542619466781616,
    -2.431997299194336,
    -2.320629596710205,
    -2.209925889968872,
    -2.0965285301208496,
    -1.9838649034500122,
    -1.8712550401687622
  ],
  "history": [
    {
      "step": 0,
      "loss": 0.1258261352777481,
      "beta_eff": 0.020909538231757008
    },
    {
      "step": 25,
      "loss": 0.1040186807513237,
      "beta_eff": 0.8349651947923266
    },
    {
      "step": 50,
      "loss": 0.09564617276191711,
      "beta_eff": 1.6098907163931342
    },
    {
      "step": 75,
      "loss": 0.09130425751209259,
      "beta_eff": 1.5572944613357282
    },
    {
      "step": 100,
      "loss": 0.08951280266046524,
      "beta_eff": 1.4132294953093267
    },
    {
      "step": 125,
      "loss": 0.08915484696626663,
      "beta_eff": 1.2878528342051363
    },
    {
      "step": 150,
      "loss": 0.08778122067451477,
      "beta_eff": 1.0392679611884659
    },
    {
      "step": 175,
      "loss": 0.08794832974672318,
      "beta_eff": 0.8470551874433703
    },
    {
      "step": 200,
      "loss": 0.08772498369216919,
      "beta_eff": 0.6495591397881343
    },
    {
      "step": 225,
      "loss": 0.08706152439117432,
      "beta_eff": 0.4227098599277509
    },
    {
      "step": 250,
      "loss": 0.08710437268018723,
      "beta_eff": 0.18079770591275462
    },
    {
      "step": 275,
      "loss": 0.08656302839517593,
      "beta_eff": 0.047253259233354834
    },
    {
      "step": 300,
      "loss": 0.08675742894411087,
      "beta_eff": -0.07604478829811429
    },
    {
      "step": 325,
      "loss": 0.0863698199391365,
      "beta_eff": -0.17107289257702546
    },
    {
      "step": 350,
      "loss": 0.08729089796543121,
      "beta_eff": -0.3195796226408966
    },
    {
      "step": 375,
      "loss": 0.08714106678962708,
      "beta_eff": -0.3637359509803156
    },
    {
      "step": 400,
      "loss": 0.08658717572689056,
      "beta_eff": -0.4968066137609438
    },
    {
      "step": 425,
      "loss": 0.08690854161977768,
      "beta_eff": -0.5777765470208616
    },
    {
      "step": 450,
      "loss": 0.08617066591978073,
      "beta_eff": -0.7092140174480681
    },
    {
      "step": 475,
      "loss": 0.08594906330108643,
      "beta_eff": -0.8014531583646467
    },
    {
      "step": 500,
      "loss": 0.08733081072568893,
      "beta_eff": -0.8451184031382619
    },
    {
      "step": 525,
      "loss": 0.08680815249681473,
      "beta_eff": -0.918162610758946
    },
    {
      "step": 550,
      "loss": 0.086555615067482,
      "beta_eff": -0.9742626692946014
    },
    {
      "step": 575,
      "loss": 0.08726336061954498,
      "beta_eff": -1.021436745051373
    },
    {
      "step": 599,
      "loss": 0.08604416251182556,
      "beta_eff": -1.0825213953130015
    }
  ],
  "probe": {
    "resnet50": {
      "acc": 0.1510353227771011,
      "macro_f1": 0.14670296216245504
    },
    "vit_b16": {
      "acc": 0.19488428745432398,
      "macro_f1": 0.19026715076269463
    },
    "dinov2_b": {
      "acc": 0.19123020706455543,
      "macro_f1": 0.18581218303102975
    },
    "clip_b16": {
      "acc": 0.1961023142509135,
      "macro_f1": 0.19069030241720367
    },
    "dinov2_l": {
      "acc": 0.1900121802679659,
      "macro_f1": 0.18445126563260217
    },
    "convnext_l": {
      "acc": 0.220462850182704,
      "macro_f1": 0.21291883789256116
    }
  },
  "steps": 600,
  "batch": 192,
  "n_nat": 4000
}

==> anc/results.json <==
{
  "families": [
    "airquality",
    "commodity",
    "crypto",
    "fx",
    "market",
    "seismic",
    "spaceweather",
    "weather",
    "webactivity"
  ],
  "L": 192,
  "n_train": 2322,
  "n_test": 821,
  "recon_psnr": {
    "0.0": 78.27280160061227,
    "0.5": 78.07380897896047,
    "1.0": 77.25767726036824,
    "1.5": 75.57856570407579,
    "2.0": 72.8947086097114,
    "2.5": 68.93037482710365,
    "3.0": 63.7963444655264,
    "4.0": 51.41535028464709
  },
  "results": [
    {
      "encoding": "lineplot",
      "fid": 269.4300440585245,
      "beta": null,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.6431181485992692,
      "macro_f1": 0.6175065606742981,
      "acc_lo": 0.6126065773447016,
      "acc_hi": 0.6748172959805115
    },
    {
      "encoding": "lineplot",
      "fid": 269.4300440585245,
      "beta": null,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.7247259439707674,
      "macro_f1": 0.7005863249570228,
      "acc_lo": 0.6966808769792936,
      "acc_hi": 0.757673568818514
    },
    {
      "encoding": "lineplot",
      "fid": 269.4300440585245,
      "beta": null,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.7088915956151035,
      "macro_f1": 0.6838514461433683,
      "acc_lo": 0.6772228989037758,
      "acc_hi": 0.7418087697929354
    },
    {
      "encoding": "lineplot",
      "fid": 269.4300440585245,
      "beta": null,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.7295980511571255,
      "macro_f1": 0.7034747295460274,
      "acc_lo": 0.6954933008526187,
      "acc_hi": 0.7601705237515226
    },
    {
      "encoding": "lineplot",
      "fid": 269.4300440585245,
      "beta": null,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.7235079171741778,
      "macro_f1": 0.697635460818338,
      "acc_lo": 0.6939707673568818,
      "acc_hi": 0.7503045066991474
    },
    {
      "encoding": "lineplot",
      "fid": 269.4300440585245,
      "beta": null,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.7198538367844093,
      "macro_f1": 0.6930572764548207,
      "acc_lo": 0.6894031668696712,
      "acc_hi": 0.7527405602923264
    },
    {
      "encoding": "spectrogram",
      "fid": 294.23445543656203,
      "beta": null,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.5030450669914738,
      "macro_f1": 0.4754194077534297,
      "acc_lo": 0.4725639464068209,
      "acc_hi": 0.535931790499391
    },
    {
      "encoding": "spectrogram",
      "fid": 294.23445543656203,
      "beta": null,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.5481120584652862,
      "macro_f1": 0.5177072048837433,
      "acc_lo": 0.5164433617539586,
      "acc_hi": 0.5798112058465286
    },
    {
      "encoding": "spectrogram",
      "fid": 294.23445543656203,
      "beta": null,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.5627283800243605,
      "macro_f1": 0.5336252875541062,
      "acc_lo": 0.5298112058465286,
      "acc_hi": 0.5968940316686967
    },
    {
      "encoding": "spectrogram",
      "fid": 294.23445543656203,
      "beta": null,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.5420219244823387,
      "macro_f1": 0.5148451109120857,
      "acc_lo": 0.5139768574908649,
      "acc_hi": 0.57615712545676
    },
    {
      "encoding": "spectrogram",
      "fid": 294.23445543656203,
      "beta": null,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.5761266747868453,
      "macro_f1": 0.5501001942482057,
      "acc_lo": 0.5432399512789281,
      "acc_hi": 0.6053897685749086
    },
    {
      "encoding": "spectrogram",
      "fid": 294.23445543656203,
      "beta": null,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.5858708891595615,
      "macro_f1": 0.5601017611090725,
      "acc_lo": 0.5553897685749087,
      "acc_hi": 0.6163520097442143
    },
    {
      "encoding": "GASF",
      "fid": 267.73791038963316,
      "beta": null,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.6272838002436053,
      "macro_f1": 0.604442990225836,
      "acc_lo": 0.588246041412911,
      "acc_hi": 0.6626370280146163
    },
    {
      "encoding": "GASF",
      "fid": 267.73791038963316,
      "beta": null,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.6516443361753959,
      "macro_f1": 0.6285125430280216,
      "acc_lo": 0.6187576126674786,
      "acc_hi": 0.6857490864799025
    },
    {
      "encoding": "GASF",
      "fid": 267.73791038963316,
      "beta": null,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.6613885505481121,
      "macro_f1": 0.635252236620862,
      "acc_lo": 0.6296894031668697,
      "acc_hi": 0.6931181485992692
    },
    {
      "encoding": "GASF",
      "fid": 267.73791038963316,
      "beta": null,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.6345919610231425,
      "macro_f1": 0.6076828427120657,
      "acc_lo": 0.6028928136419002,
      "acc_hi": 0.6687576126674787
    },
    {
      "encoding": "GASF",
      "fid": 267.73791038963316,
      "beta": null,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.6601705237515225,
      "macro_f1": 0.6276416428397313,
      "acc_lo": 0.630937880633374,
      "acc_hi": 0.6943361753958587
    },
    {
      "encoding": "GASF",
      "fid": 267.73791038963316,
      "beta": null,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.6808769792935444,
      "macro_f1": 0.6555111200185064,
      "acc_lo": 0.6467722289890377,
      "acc_hi": 0.7199147381242388
    },
    {
      "encoding": "GADF",
      "fid": 267.98774891339275,
      "beta": null,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.5895249695493301,
      "macro_f1": 0.5635271755641317,
      "acc_lo": 0.5566077953714982,
      "acc_hi": 0.6200060901339829
    },
    {
      "encoding": "GADF",
      "fid": 267.98774891339275,
      "beta": null,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.6552984165651644,
      "macro_f1": 0.6296327773951733,
      "acc_lo": 0.6260353227771012,
      "acc_hi": 0.6845919610231426
    },
    {
      "encoding": "GADF",
      "fid": 267.98774891339275,
      "beta": null,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.6711327649208283,
      "macro_f1": 0.648339259603068,
      "acc_lo": 0.6406211936662606,
      "acc_hi": 0.6991473812423873
    },
    {
      "encoding": "GADF",
      "fid": 267.98774891339275,
      "beta": null,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.633373934226553,
      "macro_f1": 0.6056877225316037,
      "acc_lo": 0.6065468940316687,
      "acc_hi": 0.6662606577344702
    },
    {
      "encoding": "GADF",
      "fid": 267.98774891339275,
      "beta": null,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.6760048721071864,
      "macro_f1": 0.6457713383068222,
      "acc_lo": 0.646741778319123,
      "acc_hi": 0.7064555420219245
    },
    {
      "encoding": "GADF",
      "fid": 267.98774891339275,
      "beta": null,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.6954933008526187,
      "macro_f1": 0.673710129598583,
      "acc_lo": 0.6650121802679659,
      "acc_hi": 0.7259744214372715
    },
    {
      "encoding": "MTF",
      "fid": 257.01095156277154,
      "beta": null,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.5639464068209501,
      "macro_f1": 0.5383754781287693,
      "acc_lo": 0.5346833130328867,
      "acc_hi": 0.5944275274056029
    },
    {
      "encoding": "MTF",
      "fid": 257.01095156277154,
      "beta": null,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.5736906211936662,
      "macro_f1": 0.5440666816600013,
      "acc_lo": 0.5419610231425092,
      "acc_hi": 0.60173568818514
    },
    {
      "encoding": "MTF",
      "fid": 257.01095156277154,
      "beta": null,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.561510353227771,
      "macro_f1": 0.5383868745659796,
      "acc_lo": 0.5310292326431182,
      "acc_hi": 0.5944275274056029
    },
    {
      "encoding": "MTF",
      "fid": 257.01095156277154,
      "beta": null,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.5749086479902558,
      "macro_f1": 0.5437746628372776,
      "acc_lo": 0.5407734470158344,
      "acc_hi": 0.6114799025578562
    },
    {
      "encoding": "MTF",
      "fid": 257.01095156277154,
      "beta": null,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.5724725943970768,
      "macro_f1": 0.5440187445254856,
      "acc_lo": 0.5321559074299634,
      "acc_hi": 0.6041717417783191
    },
    {
      "encoding": "MTF",
      "fid": 257.01095156277154,
      "beta": null,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.6126674786845311,
      "macro_f1": 0.5829547244485387,
      "acc_lo": 0.582216808769793,
      "acc_hi": 0.6455542021924482
    },
    {
      "encoding": "recurrence",
      "fid": 288.80730834394376,
      "beta": null,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.6674786845310596,
      "macro_f1": 0.6480754264784322,
      "acc_lo": 0.6382155907429964,
      "acc_hi": 0.6979293544457978
    },
    {
      "encoding": "recurrence",
      "fid": 288.80730834394376,
      "beta": null,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.6577344701583435,
      "macro_f1": 0.6250972185913638,
      "acc_lo": 0.6321254567600487,
      "acc_hi": 0.6930572472594397
    },
    {
      "encoding": "recurrence",
      "fid": 288.80730834394376,
      "beta": null,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.6760048721071864,
      "macro_f1": 0.6428204996555329,
      "acc_lo": 0.6455237515225335,
      "acc_hi": 0.7077040194884286
    },
    {
      "encoding": "recurrence",
      "fid": 288.80730834394376,
      "beta": null,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.6394640682095006,
      "macro_f1": 0.6143399402270995,
      "acc_lo": 0.6003958587088916,
      "acc_hi": 0.6772228989037758
    },
    {
      "encoding": "recurrence",
      "fid": 288.80730834394376,
      "beta": null,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.6638246041412911,
      "macro_f1": 0.6396507075503564,
      "acc_lo": 0.6357795371498174,
      "acc_hi": 0.7028319123020706
    },
    {
      "encoding": "recurrence",
      "fid": 288.80730834394376,
      "beta": null,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.6930572472594397,
      "macro_f1": 0.6625341356045601,
      "acc_lo": 0.6552984165651644,
      "acc_hi": 0.7259744214372715
    },
    {
      "encoding": "ours_b0.0",
      "fid": 386.72700717278565,
      "beta": 0.0,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.17904993909866018,
      "macro_f1": 0.17613473330818244,
      "acc_lo": 0.15344092570036538,
      "acc_hi": 0.20709500609013398
    },
    {
      "encoding": "ours_b0.0",
      "fid": 386.72700717278565,
      "beta": 0.0,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.21193666260657734,
      "macro_f1": 0.20606691455877538,
      "acc_lo": 0.18383069427527404,
      "acc_hi": 0.24482338611449453
    },
    {
      "encoding": "ours_b0.0",
      "fid": 386.72700717278565,
      "beta": 0.0,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.2095006090133983,
      "macro_f1": 0.20486136105152936,
      "acc_lo": 0.18392204628501826,
      "acc_hi": 0.2411997563946407
    },
    {
      "encoding": "ours_b0.0",
      "fid": 386.72700717278565,
      "beta": 0.0,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.19366626065773446,
      "macro_f1": 0.18871770930824183,
      "acc_lo": 0.1656516443361754,
      "acc_hi": 0.22168087697929353
    },
    {
      "encoding": "ours_b0.0",
      "fid": 386.72700717278565,
      "beta": 0.0,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.20219244823386115,
      "macro_f1": 0.1970638392983498,
      "acc_lo": 0.1765225334957369,
      "acc_hi": 0.23389159561510353
    },
    {
      "encoding": "ours_b0.0",
      "fid": 386.72700717278565,
      "beta": 0.0,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.2095006090133983,
      "macro_f1": 0.20330402003825915,
      "acc_lo": 0.18392204628501826,
      "acc_hi": 0.2387941534713764
    },
    {
      "encoding": "ours_b0.5",
      "fid": 381.86976823698933,
      "beta": 0.5,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.1656516443361754,
      "macro_f1": 0.16175886310582516,
      "acc_lo": 0.14372716199756394,
      "acc_hi": 0.19123020706455543
    },
    {
      "encoding": "ours_b0.5",
      "fid": 381.86976823698933,
      "beta": 0.5,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.21680876979293545,
      "macro_f1": 0.21165031746569807,
      "acc_lo": 0.19119975639464068,
      "acc_hi": 0.24725943970767356
    },
    {
      "encoding": "ours_b0.5",
      "fid": 381.86976823698933,
      "beta": 0.5,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.23020706455542023,
      "macro_f1": 0.22599598666314316,
      "acc_lo": 0.20578562728380026,
      "acc_hi": 0.2570341047503045
    },
    {
      "encoding": "ours_b0.5",
      "fid": 381.86976823698933,
      "beta": 0.5,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.21193666260657734,
      "macro_f1": 0.20927809527535843,
      "acc_lo": 0.18270401948842874,
      "acc_hi": 0.23995127892813642
    },
    {
      "encoding": "ours_b0.5",
      "fid": 381.86976823698933,
      "beta": 0.5,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.20097442143727162,
      "macro_f1": 0.19699776501106891,
      "acc_lo": 0.17295980511571254,
      "acc_hi": 0.22901948842874545
    },
    {
      "encoding": "ours_b0.5",
      "fid": 381.86976823698933,
      "beta": 0.5,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.20828258221680876,
      "macro_f1": 0.20202409101488317,
      "acc_lo": 0.18023751522533493,
      "acc_hi": 0.23392204628501828
    },
    {
      "encoding": "ours_b1.0",
      "fid": 371.57707178331395,
      "beta": 1.0,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.14981729598051158,
      "macro_f1": 0.14690087921913805,
      "acc_lo": 0.1266138855054811,
      "acc_hi": 0.17661388550548113
    },
    {
      "encoding": "ours_b1.0",
      "fid": 371.57707178331395,
      "beta": 1.0,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.19853836784409257,
      "macro_f1": 0.19379670706439397,
      "acc_lo": 0.1729293544457978,
      "acc_hi": 0.22168087697929353
    },
    {
      "encoding": "ours_b1.0",
      "fid": 371.57707178331395,
      "beta": 1.0,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.20706455542021923,
      "macro_f1": 0.20256953203929076,
      "acc_lo": 0.17661388550548113,
      "acc_hi": 0.23751522533495736
    },
    {
      "encoding": "ours_b1.0",
      "fid": 371.57707178331395,
      "beta": 1.0,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.2046285018270402,
      "macro_f1": 0.2005177148265126,
      "acc_lo": 0.17901948842874543,
      "acc_hi": 0.2327344701583435
    },
    {
      "encoding": "ours_b1.0",
      "fid": 371.57707178331395,
      "beta": 1.0,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.17661388550548113,
      "macro_f1": 0.16834331748309214,
      "acc_lo": 0.15219244823386116,
      "acc_hi": 0.20344092570036543
    },
    {
      "encoding": "ours_b1.0",
      "fid": 371.57707178331395,
      "beta": 1.0,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.2046285018270402,
      "macro_f1": 0.19595736739413605,
      "acc_lo": 0.18270401948842874,
      "acc_hi": 0.23510962241169306
    },
    {
      "encoding": "ours_b1.5",
      "fid": 360.27141988939127,
      "beta": 1.5,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.16199756394640683,
      "macro_f1": 0.16110352731569355,
      "acc_lo": 0.1388246041412911,
      "acc_hi": 0.18517052375152254
    },
    {
      "encoding": "ours_b1.5",
      "fid": 360.27141988939127,
      "beta": 1.5,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.1851400730816078,
      "macro_f1": 0.18170346965041184,
      "acc_lo": 0.15828258221680877,
      "acc_hi": 0.21327649208282584
    },
    {
      "encoding": "ours_b1.5",
      "fid": 360.27141988939127,
      "beta": 1.5,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.19244823386114496,
      "macro_f1": 0.19064889267675597,
      "acc_lo": 0.1692448233861145,
      "acc_hi": 0.2229293544457978
    },
    {
      "encoding": "ours_b1.5",
      "fid": 360.27141988939127,
      "beta": 1.5,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.17295980511571254,
      "macro_f1": 0.1677953356963694,
      "acc_lo": 0.14978684531059683,
      "acc_hi": 0.19856881851400732
    },
    {
      "encoding": "ours_b1.5",
      "fid": 360.27141988939127,
      "beta": 1.5,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.1656516443361754,
      "macro_f1": 0.15986253970405973,
      "acc_lo": 0.14126065773447014,
      "acc_hi": 0.19244823386114496
    },
    {
      "encoding": "ours_b1.5",
      "fid": 360.27141988939127,
      "beta": 1.5,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.20097442143727162,
      "macro_f1": 0.19756419027197714,
      "acc_lo": 0.17536540803897685,
      "acc_hi": 0.22539585870889162
    },
    {
      "encoding": "ours_b2.0",
      "fid": 347.6922805382881,
      "beta": 2.0,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.13885505481120586,
      "macro_f1": 0.13679816078087567,
      "acc_lo": 0.11690012180267965,
      "acc_hi": 0.16080998781973205
    },
    {
      "encoding": "ours_b2.0",
      "fid": 347.6922805382881,
      "beta": 2.0,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.20341047503045068,
      "macro_f1": 0.20016336927051429,
      "acc_lo": 0.17783191230207065,
      "acc_hi": 0.22780146163215592
    },
    {
      "encoding": "ours_b2.0",
      "fid": 347.6922805382881,
      "beta": 2.0,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.19732034104750304,
      "macro_f1": 0.19464125091271323,
      "acc_lo": 0.17049330085261874,
      "acc_hi": 0.22049330085261876
    },
    {
      "encoding": "ours_b2.0",
      "fid": 347.6922805382881,
      "beta": 2.0,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.18270401948842874,
      "macro_f1": 0.18010728898490305,
      "acc_lo": 0.15709500609013397,
      "acc_hi": 0.20341047503045068
    },
    {
      "encoding": "ours_b2.0",
      "fid": 347.6922805382881,
      "beta": 2.0,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.1656516443361754,
      "macro_f1": 0.16221000256875792,
      "acc_lo": 0.14604141291108405,
      "acc_hi": 0.19004263093788065
    },
    {
      "encoding": "ours_b2.0",
      "fid": 347.6922805382881,
      "beta": 2.0,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.20828258221680876,
      "macro_f1": 0.20580790064847204,
      "acc_lo": 0.18142509135200974,
      "acc_hi": 0.2363276492082826
    },
    {
      "encoding": "ours_b2.5",
      "fid": 343.77707886949065,
      "beta": 2.5,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.16443361753958588,
      "macro_f1": 0.16068620271602413,
      "acc_lo": 0.13763702801461633,
      "acc_hi": 0.18635809987819732
    },
    {
      "encoding": "ours_b2.5",
      "fid": 343.77707886949065,
      "beta": 2.5,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.19853836784409257,
      "macro_f1": 0.1908944477675061,
      "acc_lo": 0.17417783191230207,
      "acc_hi": 0.2289890377588307
    },
    {
      "encoding": "ours_b2.5",
      "fid": 343.77707886949065,
      "beta": 2.5,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.1961023142509135,
      "macro_f1": 0.19084127793800743,
      "acc_lo": 0.16805724725943968,
      "acc_hi": 0.22655298416565164
    },
    {
      "encoding": "ours_b2.5",
      "fid": 343.77707886949065,
      "beta": 2.5,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.2241169305724726,
      "macro_f1": 0.22105521931807892,
      "acc_lo": 0.1936358099878197,
      "acc_hi": 0.24850791717417783
    },
    {
      "encoding": "ours_b2.5",
      "fid": 343.77707886949065,
      "beta": 2.5,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.17417783191230207,
      "macro_f1": 0.17081484800415783,
      "acc_lo": 0.14853836784409258,
      "acc_hi": 0.20471985383678443
    },
    {
      "encoding": "ours_b2.5",
      "fid": 343.77707886949065,
      "beta": 2.5,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.20706455542021923,
      "macro_f1": 0.20527211075931442,
      "acc_lo": 0.18389159561510351,
      "acc_hi": 0.2363276492082826
    },
    {
      "encoding": "ours_b3.0",
      "fid": 365.77265014180944,
      "beta": 3.0,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.1753958587088916,
      "macro_f1": 0.17187116758987916,
      "acc_lo": 0.15100487210718636,
      "acc_hi": 0.20465895249695495
    },
    {
      "encoding": "ours_b3.0",
      "fid": 365.77265014180944,
      "beta": 3.0,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.1961023142509135,
      "macro_f1": 0.19389252618345337,
      "acc_lo": 0.17049330085261874,
      "acc_hi": 0.22289890377588306
    },
    {
      "encoding": "ours_b3.0",
      "fid": 365.77265014180944,
      "beta": 3.0,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.1961023142509135,
      "macro_f1": 0.19110415871126427,
      "acc_lo": 0.16562119366626066,
      "acc_hi": 0.22533495736906212
    },
    {
      "encoding": "ours_b3.0",
      "fid": 365.77265014180944,
      "beta": 3.0,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.23629719853836784,
      "macro_f1": 0.23190860779142802,
      "acc_lo": 0.2082216808769793,
      "acc_hi": 0.26552984165651644
    },
    {
      "encoding": "ours_b3.0",
      "fid": 365.77265014180944,
      "beta": 3.0,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.1705237515225335,
      "macro_f1": 0.16881619412112914,
      "acc_lo": 0.14491473812423872,
      "acc_hi": 0.19732034104750304
    },
    {
      "encoding": "ours_b3.0",
      "fid": 365.77265014180944,
      "beta": 3.0,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.22289890377588306,
      "macro_f1": 0.21989049983666656,
      "acc_lo": 0.1961023142509135,
      "acc_hi": 0.2472898903775883
    },
    {
      "encoding": "ours_b4.0",
      "fid": 443.71046661637615,
      "beta": 4.0,
      "backbone": "resnet50",
      "dim": 2048,
      "acc": 0.16199756394640683,
      "macro_f1": 0.16208154442761644,
      "acc_lo": 0.132673568818514,
      "acc_hi": 0.18879415347137637
    },
    {
      "encoding": "ours_b4.0",
      "fid": 443.71046661637615,
      "beta": 4.0,
      "backbone": "vit_b16",
      "dim": 768,
      "acc": 0.19366626065773446,
      "macro_f1": 0.19048865870166676,
      "acc_lo": 0.1656516443361754,
      "acc_hi": 0.21927527405602926
    },
    {
      "encoding": "ours_b4.0",
      "fid": 443.71046661637615,
      "beta": 4.0,
      "backbone": "dinov2_b",
      "dim": 768,
      "acc": 0.17417783191230207,
      "macro_f1": 0.16889436517562856,
      "acc_lo": 0.14735079171741777,
      "acc_hi": 0.196163215590743
    },
    {
      "encoding": "ours_b4.0",
      "fid": 443.71046661637615,
      "beta": 4.0,
      "backbone": "clip_b16",
      "dim": 768,
      "acc": 0.17295980511571254,
      "macro_f1": 0.16773120836223077,
      "acc_lo": 0.146163215590743,
      "acc_hi": 0.19859926918392207
    },
    {
      "encoding": "ours_b4.0",
      "fid": 443.71046661637615,
      "beta": 4.0,
      "backbone": "dinov2_l",
      "dim": 1024,
      "acc": 0.19123020706455543,
      "macro_f1": 0.18634214203813726,
      "acc_lo": 0.16677831912302069,
      "acc_hi": 0.21680876979293545
    },
    {
      "encoding": "ours_b4.0",
      "fid": 443.71046661637615,
      "beta": 4.0,
      "backbone": "convnext_l",
      "dim": 1536,
      "acc": 0.1814859926918392,
      "macro_f1": 0.17789093188305174,
      "acc_lo": 0.15584652862362972,
      "acc_hi": 0.20465895249695495
    }
  ],
  "encoder": {
    "P": 2048,
    "seed": 0,
    "L": 192,
    "betas": [
      0.0,
      0.5,
      1.0,
      1.5,
      2.0,
      2.5,
      3.0,
      4.0
    ],
    "tone": {
      "0.0": 1.7269752950615923e-05,
      "0.5": 1.7289796606736572e-05,
      "1.0": 1.7294557350504322e-05,
      "1.5": 1.725146601016852e-05,
      "2.0": 1.7113779545643996e-05,
      "2.5": 1.6860291655268825e-05,
      "3.0": 1.6537384149458887e-05,
      "4.0": 1.5923756829467393e-05
    }
  },
  "spearman_fid_acc_all": {
    "rho": -0.720866893875026,
    "p": 1.0594982634359952e-14,
    "n": 84
  },
  "spearman_by_backbone": {
    "resnet50": {
      "rho": -0.6732677341412533,
      "p": 0.008308692572141714,
      "n": 14
    },
    "vit_b16": {
      "rho": -0.7106714971491007,
      "p": 0.004387560686653366,
      "n": 14
    },
    "dinov2_b": {
      "rho": -0.6820686195548645,
      "p": 0.00720660518510972,
      "n": 14
    },
    "clip_b16": {
      "rho": -0.7876792445181983,
      "p": 0.0008226250236727746,
      "n": 14
    },
    "dinov2_l": {
      "rho": -0.5764579945915306,
      "p": 0.030941080470720046,
      "n": 14
    },
    "convnext_l": {
      "rho": -0.7590763669239621,
      "p": 0.001641883209809046,
      "n": 14
    }
  }
}
